DUVET: sub-kiloparsec resolved star formation driven outflows in a sample of local starbursting disk galaxies

We measure resolved (kiloparsec-scale) outflow properties in a sample of 10 starburst galaxies from the DUVET (Deep near-UV observations of Entrained gas in Turbulent galaxies) sample, using Keck/KCWI observations of H$\beta$ and [OIII]~$\lambda$5007. We measure $\sim460$ lines-of-sight that contain outflows, and use these to study scaling relationships of outflow velocity ($v_{\rm out}$), mass-loading factor ($\eta$; mass outflow rate per SFR) and mass flux ($\dot{\Sigma}_{\rm out}$; mass outflow rate per area) with co-located SFR surface density ($\Sigma_{\rm SFR}$) and stellar mass surface density ($\Sigma_{\ast}$). We find strong, positive correlations of $\dot{\Sigma}_{\rm out} \propto \Sigma_{\rm SFR}^{1.2}$ and $\dot{\Sigma}_{\rm out} \propto \Sigma_{\ast}^{1.5}$. We also find shallow correlations between $v_{\rm out}$ and both $\Sigma_{\rm SFR}$ and $\Sigma_{\ast}$. Our resolved observations do not suggest a threshold in outflows with $\Sigma_{\rm SFR}$, but rather we find that the local specific SFR ($\Sigma_{\rm SFR}/\Sigma_\ast$) is a better predictor of where outflows are detected. We find that outflows are very common above $\Sigma_{\rm SFR}/\Sigma_\ast\gtrsim 0.1$~Gyr$^{-1}$ and rare below this value. We argue that our results are consistent with a picture in which outflows are driven by supernovae, and require more significant injected energy in higher mass surface density environments to overcome local gravity. The correlations we present here provide a statistically robust, direct comparison for simulations and higher redshift results from JWST.

==> anc/DUVET_outflow_scaling_relations_TableA2.txt <==
# Results for all face-on DUVET galaxies (Reichardt Chu+2024)
# Read in with Python using: numpy.genfromtxt(filename, delimiter=',', skip_header=24, names=True, dtype=None,encoding=None)
# Table Columns:
#     'gal_name' - galaxy name
#     'sigma_sfr' - star formation rate surface density [M_sun/yr/kpc^2]
#     'sigma_sfr_err' - star formation rate surface density error [M_sun/yr/kpc^2]
#     'sigma_star' - stellar mass surface density [M_sun/pc^2]
#     'sigma_star_err' - stellar mass surface density error [M_sun/pc^2]
#     'vout_Hbeta' - outflow velocity from Hbeta [km/s]
#     'vout_Hbeta_err' - outflow velocity from Hbeta error [km/s]
#     'vout_OIII' - outflow velocity from [OIII]5007 [km/s]
#     'vout_OIII_err' - outflow velocity from [OIII]5007 error [km/s]
#     'mout' - outflow mass rate [M_sun/yr]
#     'mout_err' - outflow mass rate error [M_sun/yr]
#     'mout_extcorr' - outflow mass rate extinction corrected [M_sun/yr]
#     'mout_extcorr_err' - outflow mass rate extinction corrected error [M_sun/yr]
#     'sigma_out' - outflow mass flux [M_sun/yr/kpc^2]
#     'sigma_out_err' - outflow mass flux error [M_sun/yr/kpc^2]
#     'sigma_out_extcorr' - outflow mass flux extinction corrected [M_sun/yr/kpc^2]
#     'sigma_out_extcorr_err' - outflow mass flux extinction corrected error [M_sun/yr/kpc^2]
#     'mlf' - mass loading factor
#     'mlf_err' - mass loading factor error
#     'mlf_extcorr' - mass loading factor extinction corrected
#     'mlf_extcorr_err' - mass loading factor extinction corrected error
#                     
# gal_name,sigma_sfr,sigma_sfr_err,sigma_star,sigma_star_err,vout_Hbeta,vout_Hbeta_err,vout_OIII,vout_OIII_err,mout,mout_err,mout_extcorr,mout_extcorr_err,sigma_out,sigma_out_err,sigma_out_extcorr,sigma_out_extcorr_err,mlf,mlf_err,mlf_extcorr,mlf_extcorr_err
IRAS 08339+6517,0.14306727585043835,0.0022270279481435193,10434.433505628927,14320.276660787044,   nan,   nan,211.54276864861023,24.73252179997353,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 08339+6517,0.14370803447860933,0.013235633854372915,9888.995642726903,12975.52752272638,   nan,   nan,289.5486833898974,50.4396554975201,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 08339+6517,0.17032975196777408,0.006066412692281058,12228.449982671431,16735.921974703724,   nan,   nan,222.3954202814668,35.152330694061504,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 08339+6517,0.2108593883234104,0.007460114934460024,14022.465810281861,19151.5672886204,245.78120242135088,51.91512079781923,212.40724910784627,33.92760937992554,0.006331424416210901,0.003575538556468804,0.006706690879344154,0.003787462385875525,0.10608442745772305,0.05990894555178272,0.11237210069972639,0.06345977655431322,0.5031050706407896,0.2846750066604461,0.5329243416345927,0.3015478264035638
IRAS 08339+6517,0.19007374802756427,0.004384696935523462,14637.629947341495,20989.29477346023,   nan,   nan,166.67733791982005,28.444212578183365,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 08339+6517,0.3001289954836798,0.019895881212351016,12607.424768049566,16494.959650663266,195.54355749455902,51.738997686615015,   nan,   nan,0.012314524733560973,0.00482499429368211,0.02588271763183534,0.010141192419569596,0.2063326069926615,0.08084385495015872,0.4336707035454727,0.1699179396052046,0.6874797506990001,0.2731918189877433,1.4449477060574594,0.5741956643212275
IRAS 08339+6517,0.19294482129004195,0.01695055442847342,15816.481637892295,21567.212602537078,213.70147361551332,33.12408988312873,183.93523178744624,21.858393331940793,0.028715216401941288,0.007927248664425166,0.02968572740541281,0.008195172191393934,0.4811298518426614,0.13282281846836327,0.49739098004646476,0.137311936886671,2.4936137110381873,0.7224145234315303,2.577892356586072,0.7468305415539129
IRAS 08339+6517,0.4256193968195227,0.011396016620499983,16538.11366844979,23898.883036672963,   nan,   nan,236.54637832705498,85.78355563600014,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 08339+6517,0.2869986606500588,0.016175486699941153,14509.651564832793,18752.986144127408,254.9798282113189,74.22342683775084,218.6392174836406,68.01864134036813,0.01376484214498719,0.006570701978175792,0.02148073120125351,0.010253912214179645,0.23063299851738478,0.1100935763467998,0.3599144396359986,0.17180658489073347,0.803603048164042,0.3862676296504796,1.2540631333288588,0.602790140044502
IRAS 08339+6517,0.22075393077233027,0.02400535555530163,18584.06237997409,25527.058240002963,215.90995423814303,37.171368653816344,234.07425221347475,57.96637279057592,0.03782885156868688,0.011557518310971434,0.039107383347176956,0.011948136948024888,0.6338308406197454,0.19364879563472848,0.6552529255711748,0.20019369797298162,2.8712097601262325,0.9311231487588271,2.9682503196147185,0.962593058259366
IRAS 08339+6517,0.4914059848224701,0.040171898110172584,19562.21228485716,28743.967942030056,230.4624970198439,37.30679139470427,210.15288244564772,26.418373302318866,0.040922850557607686,0.012075586945229692,0.07182272194310464,0.02119357551219712,0.6856714833752767,0.20232915108655627,1.203405716457928,0.3551030820547917,1.3953258701620996,0.4272435184290764,2.448903256423874,0.7498449401252835
IRAS 08339+6517,0.1289807477206764,0.010573330281454416,10841.503371772047,13106.599928075524,   nan,   nan,208.18945590059317,54.52147551104958,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 08339+6517,0.4229450588044177,0.020448600044442065,16500.35568792054,21092.209092897876,292.6032584373934,81.34016350098325,183.16933701335088,53.76058729719842,0.01804362147165731,0.00714009585352171,0.0377086584545195,0.014921806927500956,0.302324899936211,0.11963389765417394,0.6318169781991246,0.25001820135222713,0.7148089181862626,0.284962617500474,1.4938511871616298,0.5955322235345183
IRAS 08339+6517,0.22965090714272546,0.02016654606412431,21510.277295980188,29738.522059360883,228.64025693924282,33.462922212431,233.72059018225403,62.02394620678988,0.04438790995449319,0.010883885121409097,0.0447030378842237,0.01096115427396101,0.7437293259808729,0.18236192138123983,0.7490093646899831,0.1836565832566348,3.238521176485724,0.8434715095943179,3.261512763041176,0.84945965886464
IRAS 08339+6517,0.6332858189963089,0.017907509529127626,22769.397491475167,33904.42894798364,   nan,   nan,253.890863084264,62.783650340052006,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 08339+6517,0.1296359118649999,0.01327264879058979,18465.830673966648,24844.931954906013,190.50851667239397,28.966381591368446,198.3914026731111,27.43483757240538,0.03907233986297877,0.007714182948066362,0.04039289880419003,0.007974905323586563,0.6546657641817455,0.1292528548954079,0.6767920236130177,0.1336213164159563,5.050034012670044,1.1231350570598948,5.220714028052773,1.1610945457157964
IRAS 08339+6517,0.3427537333267863,0.021527232102103312,18491.061109872422,23431.432041668344,265.50194207904156,63.97681206643803,212.56717732501602,67.74517116617602,0.021058651870290556,0.007631270615310646,0.03691011098353623,0.013375549730887325,0.35284240635825787,0.12786364027775343,0.6184371373152671,0.22411031734035286,1.0294341740162838,0.37860959571611863,1.804319186585315,0.6636000387578898
IRAS 08339+6517,0.23354023013084946,0.01607512845724,24436.492211986282,33949.98403258958,260.1928437308646,30.841577676660748,269.2541174257681,73.8772968954438,0.05731013523509317,0.010177569475345196,0.05924709144944155,0.010521548884246694,0.9602440911042256,0.17052744528368535,0.9926982242505861,0.17629089695770844,4.111685984749667,0.7831143077671516,4.25065190564551,0.8095818447700287
IRAS 08339+6517,0.656169291849666,0.037766789445994514,25976.58139922903,39064.888107807994,276.7937845038575,47.30338280338804,259.4086835059785,53.2201804533759,0.058921637539603,0.016313646620500263,0.09383761045172667,0.025980839646432295,0.9872451714429586,0.2733387856691965,1.5722700808501098,0.43531475977283046,1.50455863098992,0.42547328634705234,2.3961348090796215,0.6776016106988811
IRAS 08339+6517,0.16357148177168523,0.015625480133777812,20897.67062241082,28088.14345991499,188.2748216020614,24.872360020984978,210.20152627386335,25.43911502888943,0.04977949560427671,0.00881880603761947,0.05146193280255416,0.009116862238108772,0.8340665454037429,0.1477610609969903,0.8622561556999441,0.15275505907713396,5.099095125689096,1.0263015187967077,5.271433298522601,1.0609882473565666
IRAS 08339+6517,0.10658886512231676,0.050527221497296285,13125.123438960778,15588.07451768028,117.94365059185384,67.00627356894591,183.21542925675243,41.24896775112524,0.01839315601693695,0.01604758443697377,0.019014804137332062,0.01658995740945008,0.3081814291585684,0.26888085447518384,0.3185972819899526,0.27796843453163605,2.891309789300343,2.87089237784466,2.9890296854586462,2.9679222105117895
IRAS 08339+6517,0.20273888569009624,0.009691951052294355,20603.497377822998,25892.80413020833,300.93234722211275,59.950563780867604,315.90057505799746,107.34402793379728,0.029245647463102317,0.007378752436088361,0.03023408586695397,0.007628137999856285,0.490017342513005,0.12363264189500808,0.5065788483064488,0.1278111526075113,2.4169874508535996,0.6206620513836446,2.498676297751769,0.6416390602932591
IRAS 08339+6517,0.2293789996819806,0.010565887040622076,27609.796547530827,38561.20867301138,286.9677416966816,21.141674023832568,295.72340147009294,62.27527808730997,0.07806471808011624,0.008027424731696911,0.08070313343520766,0.00829873398887265,1.3079917531628376,0.13450129080616452,1.3521989905775178,0.13904713788881723,5.702316929519637,0.642514444552375,5.89504266934748,0.6642300161712369
IRAS 08339+6517,0.7046913416438304,0.03642032767440257,29476.150015650906,44734.86416301917,278.87152670819785,31.1410071068804,260.5019981556611,48.24606270150641,0.08609487042663097,0.015410424561116243,0.13931214249069881,0.024935971814138667,1.4425387457632985,0.2582050987232371,2.3342060020798687,0.4178077663269232,2.047050475174414,0.3813769908476193,3.3123807036352635,0.6171151129952
IRAS 08339+6517,0.27624336127382076,0.022060545198618622,23552.189137759564,31660.063810739462,248.09997130557684,29.050081572222123,224.86038923480533,23.656877677415647,0.05597894064455061,0.012380078193261815,0.05787090541673818,0.012798497540767974,0.9379396289975708,0.20743096982274306,0.9696399205012977,0.2144416792618031,3.3953381709247905,0.7983554777548068,3.510093115107158,0.8253381326997445
IRAS 08339+6517,0.037677177840430294,0.0026769472804510125,8199.249381058582,9295.545844201934,153.17349713262968,11.74975093092548,150.93173284005195,12.018309109238768,0.010218898782844875,0.0011622922981014603,0.010564275031217573,0.0012015752151712201,0.17121992704373,0.019474466546092837,0.17700678307446838,0.02013266057831484,4.544393631839348,0.609435414890096,4.6979841171789545,0.6300329882385624
IRAS 08339+6517,0.1803426055614044,0.02018121605358957,14304.616768396385,16800.458959938554,98.41593052135688,149.81988002502402,207.68667681806272,43.4776864659294,0.010568086421916412,0.016658094373120075,0.010925264442605628,0.017221101235394224,0.17707064377524034,0.27911008454662034,0.183055241131924,0.2885433900262214,0.9818569673207366,1.5515611104161957,1.0150415680314433,1.6040004550876716
IRAS 08339+6517,0.21945010509290358,0.011391165139121725,22878.065660824996,28516.858971648337,290.45583480066693,45.93609924227048,344.88352655780193,101.34945538918839,0.03573243621225717,0.0081116994831394,0.03694011377384766,0.008385857041106082,0.5987049340021126,0.13591333305261824,0.6189398407549818,0.14050690404994975,2.7282052735798534,0.6353202381212326,2.8204125967173965,0.6567926614244093
IRAS 08339+6517,0.24473413568146263,0.013106784291445949,31112.191492319802,43704.86805694362,274.74190584441857,20.582807961403404,321.2123169433557,55.75146547891068,0.0877342453671257,0.009241564250632724,0.0906994694252773,0.009553908746630384,1.4700068383311635,0.15484446909481625,1.5196898284159024,0.16007787075126573,6.006545977895266,0.7097848548767717,6.209553988798185,0.7337740180477229
IRAS 08339+6517,0.8009248164603151,0.033593986219502964,33365.13888285913,51083.466242328235,309.5522635543902,30.976382906592605,288.69462857542766,53.57380585733335,0.10792665637697979,0.01667885021668692,0.17268825731091988,0.026687026862103957,1.808335185975461,0.2794578533323541,2.8934302459010297,0.447147083990534,2.2578089089153126,0.36154227811997236,3.612611554088855,0.5784864281784127
IRAS 08339+6517,0.30093458867834,0.019959778508048948,26503.291589538654,35669.79001357121,253.03256041230998,22.25884532289539,232.00995447410975,40.51206280511565,0.07372350307733226,0.011692155957056565,0.07621519493678071,0.01208732504970047,1.2352537280729279,0.19590467940752165,1.2770025806113663,0.2025258256435538,4.104724995215666,0.7056237088303028,4.243455650012755,0.7294722344393211
IRAS 08339+6517,0.052271264173670944,0.0034409795652922967,8755.297015682423,9894.42554749495,161.8069859792269,13.183520601739552,154.7586082240737,10.29586816326166,0.013238537495506204,0.001586618891384504,0.013685970874708962,0.0016402431117577953,0.22181464679457583,0.026584153204953262,0.22931149280235066,0.027482638970905412,4.243529409535573,0.5802498105462089,4.3869513475026105,0.5998609748158709
IRAS 08339+6517,0.18703739498475372,0.03431343531927846,15484.108798967854,18012.843402196835,127.08404331342206,24.33958443235103,131.26849000869026,11.519968245530363,0.03666742912859264,0.011258017426601308,0.037906707389295746,0.011638513594098484,0.6143709487384671,0.18863059155412115,0.6351353322492113,0.19500588965851712,3.28474928122554,1.1748405221023985,3.3957665647609345,1.2145475414772382
IRAS 08339+6517,0.2677585497164477,0.01107769506340022,25152.633943826986,31140.91750534678,287.7160820331967,35.21868241156611,287.3107225263269,54.0864173618169,0.04377828909550483,0.008221564579936055,0.04525789874516334,0.00849943533594541,0.7335149925954058,0.13775414723993115,0.7583061821013655,0.14240993369819205,2.7394643172820707,0.5268075710770086,2.832052171272964,0.5446125054813259
IRAS 08339+6517,0.26192749940434773,0.0066145401378033325,34614.58643710879,48848.53113313428,241.34205889094306,9.487262239416728,272.48770631820344,61.885863356333594,0.11232921323063437,0.005757576900902896,0.11612569297592576,0.005952170305927069,1.8821010074506745,0.09646948442000475,1.9457118718720976,0.09972994029880877,7.1855800239790835,0.4105813007899228,7.42843678612159,0.42445804351261845
IRAS 08339+6517,0.6610205260236892,0.03677499982300253,37254.12775006734,57432.06462937887,339.7432095581694,57.97154545262984,   nan,   nan,0.12414026756608484,0.03260840370545139,0.12833593490706435,0.033710495856135746,2.0799978556923175,0.5463610729595224,2.1502971972640594,0.5648268726161767,3.1466463956941872,0.8448769841806676,3.2529961061859654,0.8734319634728223
IRAS 08339+6517,0.3545094442017819,0.0218817293436123,29454.39404131775,39679.51621640297,255.9651255532878,21.16845870690677,268.38709038583613,14.31207413452557,0.08295214903208904,0.012978931841498167,0.08575574877761662,0.013417591121970428,1.3898817482406716,0.21746489619189677,1.436856686939048,0.22481473021957132,3.9205774936973756,0.6594322750032207,4.0530843689490235,0.6817196319911213
IRAS 08339+6517,0.06206433819933092,0.0038988899987125727,9311.344000874198,10493.306173852576,172.73771620760363,12.848046479145513,166.00302150473797,8.857139934167606,0.017454621808326923,0.001899571067251308,0.018044549541738328,0.001963772381176245,0.29245607928074946,0.0318277366730707,0.3023404499572984,0.032903443999264516,4.712143684533838,0.5921225400289611,4.87140375180151,0.6121349763783095
IRAS 08339+6517,0.2263049884455825,0.0725856875238408,16663.602128403465,19225.227844455112,124.48760968681052,30.655191382633124,186.4397081394985,18.472008449814286,0.060379386953467847,0.022887730851701534,0.06570757176082286,0.02490746086142901,1.0116700878252396,0.38348903241939025,1.1009450120002748,0.417330058958778,4.470383506674254,2.219789300034589,4.8648729290605495,2.4156748202550657
IRAS 08339+6517,0.37741636181030136,0.03143920523841901,27427.202226828984,33764.97234678679,268.2916565408099,120.37673501966117,285.80005796521766,56.00694774818505,0.021026302153660872,0.019544972993965376,0.021736944807952872,0.020205549988673827,0.35230037964491784,0.3274803793649852,0.3642073557298855,0.3385484941632864,0.9334528528521839,0.8711670805959956,0.965001501214579,0.9006106071829456
IRAS 08339+6517,0.4580659973625219,0.03083800597859905,38116.98397962605,53992.19051706652,271.9436117119306,33.873862159298376,207.80379321293614,42.79379235962777,0.12189116843235846,0.02264275567915026,0.12601082118140083,0.023408030898669305,2.042313698350704,0.3793844187948606,2.111339398489811,0.39220677568857937,4.458557740827856,0.8809440341868131,4.609247162301065,0.9107180002490396
IRAS 08339+6517,1.0766519362117581,0.02150449005382409,41143.114019547276,63780.66301642949,   nan,   nan,355.74655924200096,99.70433604703543,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 08339+6517,0.5741197710915047,0.010165104850889615,32405.493895368567,43689.24241923472,260.47883753401777,31.47186870305811,275.49249900796474,9.195327636875318,0.02518833157703342,0.006109306933199215,0.026039641649450194,0.006315788037825467,0.42203611040878747,0.10236279951673172,0.43630000044119405,0.10582243645230506,0.7351011612201076,0.17876962333096275,0.7599459597284195,0.18481164245074305
IRAS 08339+6517,0.06895888923292864,0.004092581144481713,9642.826468431147,10773.36120716817,170.7848398341707,13.989087934683075,176.1557539406062,12.004630349228488,0.016867774349091515,0.0019903256422484084,0.017437867932253968,0.0020575942607138084,0.282623319284656,0.033348349807626305,0.292175364352471,0.03447545050514118,4.098432014036853,0.5413219956068678,4.236949979944775,0.5596174855590906
IRAS 08339+6517,0.6653682947066971,0.16509605030865016,17482.100848741175,20019.85170576509,119.18890344719888,22.92137428298273,222.15690773919712,31.03326667747649,0.06550709045911499,0.02019884829951328,0.16814379744704624,0.0518464647618065,1.09758590310004,0.3384362058675001,2.817286807857407,0.8686990743948331,1.6495915297314698,0.6528807614380708,4.234176515878778,1.675816308416752
IRAS 08339+6517,0.46821074714575456,0.03301753042434899,29068.379412304646,35791.58285040148,281.703396842874,116.9345417547558,275.3999224199347,   nan,0.02603894992221345,0.02201247998601746,0.026919009019265687,0.022756453276731797,0.4362884103971466,0.3688240090590484,0.4510339967458848,0.3812894473871429,0.9318205809174421,0.7904667224417028,0.9633140620872537,0.817182754850077
IRAS 08339+6517,0.6799758276924174,0.03285659458527673,40538.212208052195,57760.214098041026,323.2081267180987,58.42881684208217,152.9168413997088,75.66727781305674,0.1253816537574225,0.03275330562580717,0.129619277214678,0.03386029514192179,2.100797558050731,0.5487889369357724,2.1717998837032892,0.5673367930419029,3.0895179982795105,0.820762070493764,3.193936894894577,0.8485020188715314
IRAS 08339+6517,1.2955974087357631,0.06702968014630645,43703.19342219216,67801.79091331727,346.42374754562854,83.93352774031638,403.01274992147825,145.89533807279008,0.1555393435735729,0.05167844151894159,0.2253767993972195,0.07488215830013543,2.606096373496205,0.8658838075058727,3.7762385135786984,1.2546672546116422,2.0115016871168487,0.6763817363452851,2.9146697022677217,0.9800783994959263
IRAS 08339+6517,0.5336899471017139,0.02599052344748627,34298.58578066015,46240.57453848322,279.155366046324,18.574325850581356,255.3903332487606,12.2904505952392,0.12714073325650016,0.016685186443853257,0.13143780972243022,0.01724910895838596,2.130271327181493,0.27956401823096083,2.202269801247311,0.2890126656682658,3.9915897587171396,0.5587373012641137,4.12649669195959,0.5776213901505253
IRAS 08339+6517,0.07111630489672033,0.0035561156731399985,9973.81082159068,11052.70917299292,194.28754359852857,14.872277660085931,175.8107229872267,14.15902233710813,0.017069571115457583,0.0019096230456221136,0.017646484984404475,0.0019741640942535195,0.2860044690884747,0.03199615981140179,0.2956707895649462,0.03307755946833417,4.0216441152817035,0.492811035680534,4.1575668195126045,0.5094669621435439
IRAS 08339+6517,1.548168997041106,0.2277149622290381,18299.798169904934,20813.550656336392,193.51112595768376,78.07186002141037,249.9037658899921,44.632200223519234,0.025111129001578233,0.028574230117040064,0.08235816534404561,0.09371626295297543,0.4207425640474891,0.47876759521130313,1.3799294191401335,1.5702368764584578,0.2717678527677672,0.3118204156473393,0.8913299657708456,1.0226922631761615
IRAS 08339+6517,0.5000531187676209,0.02075330648564877,30708.15382450987,37816.867833237,299.8537815270828,50.671637583752954,273.3872185334849,107.70639805145912,0.05261052639670451,0.01665372082047436,0.054388646193948266,0.017216579866311827,0.8815010974077011,0.2790368046971146,0.9112938909785884,0.2884676334793687,1.762814917703458,0.5627899058525394,1.8223941752917547,0.581810963838913
IRAS 08339+6517,0.8731981594039738,0.03750818194546165,42957.0453310055,61525.18787354589,330.10031702630545,65.83175788527842,191.63601223068162,73.61131110235125,0.14517723911495062,0.039566224724892136,0.15008390971225632,0.04090347588552551,2.4324770034322527,0.6629409151370296,2.5146893630564287,0.6853468564256512,2.785710181859074,0.7685821966541341,2.879861044110424,0.7945585803415895
IRAS 08339+6517,1.0869136985185488,0.06921451390512749,46260.32959869739,71817.75703290895,324.8306252672579,69.02120979557387,356.9060705811154,92.92086090783128,0.17323983761237752,0.05203329362869671,0.20637275608673902,0.061984901177588494,2.902672096807008,0.871829433706377,3.4578215316413847,1.0385708365422242,2.6705635422235616,0.819944354001035,3.1813211447738277,0.976762495884864
IRAS 08339+6517,0.710604136454827,0.04146489148755099,36189.32931958788,48788.67223934018,282.2974847015472,25.62155457006473,268.85515391753046,18.34869581592231,0.13700002331408775,0.024372905689041855,0.1564594299201574,0.02783481956687463,2.2954659298716633,0.40837346788551787,2.6215126253334966,0.46637860661820496,3.2303019531009802,0.6048077879684551,3.6891322338934143,0.690714347543365
IRAS 08339+6517,0.06110985161289041,0.0042992912922215154,10304.795174750214,11332.05713881767,173.95703159127132,20.63418422698717,162.76636673420242,14.329359441493287,0.013342449106411873,0.0021855581192449748,0.013793394468960352,0.0022594251649869796,0.22355570899866903,0.036619513479785974,0.2311113990702722,0.03785717229720319,3.6582597256955625,0.6521728947059101,3.7819008387433546,0.6742149006451433
IRAS 08339+6517,2.0020419284249367,0.13252862912631785,19117.496789932837,21607.24776077847,258.1103960872343,114.5958676350757,338.71370916619054,56.887623435763864,0.015603740066481462,0.01582554743498434,0.07165193020336387,0.0726704633254773,0.2614441431083934,0.2651605750116608,1.2005440627866755,1.2176098122931338,0.1305887451188792,0.13272687622415927,0.5996598001976798,0.6094780373682838
IRAS 08339+6517,0.492639038991218,0.025055442009333885,32347.925638986817,39842.15650833095,300.7112441410479,49.4203554186908,290.8179404561017,46.565904332673576,0.07528168200154758,0.019724020542188806,0.07782603687318304,0.020390648949265632,1.2613613632882903,0.3304803609477013,1.3039925963352528,0.3416498685091801,2.5604169857735855,0.6833590946118504,2.646953434720585,0.7064551253489999
IRAS 08339+6517,1.3908284614722488,0.04816975016447075,45375.88105168706,65290.16164905075,305.2996726861274,39.91563130350271,279.51022307797183,35.41258528999416,0.17999796154723768,0.03131592820121397,0.24899299260681984,0.043319638800655265,3.0159059698170614,0.5247053577749424,4.171933095189252,0.7258302046655594,2.1684241107811393,0.38466351097888507,2.9996029062944904,0.5321089079119561
IRAS 08339+6517,1.3913806006372622,0.07407144510201445,38080.075456243896,51336.76994019715,307.68964857351733,31.18621266851974,285.98702596878854,14.388998333986713,0.16947920145357684,0.02920871405078137,0.3379899199985726,0.05825051593713668,2.8396617996672795,0.4893985149565872,5.663096452312736,0.9760003793911322,2.040895063770973,0.3681341360663161,4.070127504809969,0.7341645826191837
IRAS 08339+6517,0.05226950006928111,0.004208350826662904,10473.81052030781,11478.276111343404,169.82500908607403,19.28707892193635,169.27285767690577,17.389652620167183,0.011393992172461627,0.001902986961346626,0.011779083986573633,0.001967303724960669,0.19090887873170606,0.03188497074008889,0.19736117791956817,0.03296261245155904,3.652395344869648,0.6771904301469359,3.7758382547752305,0.700077973625758
IRAS 08339+6517,0.6895461438582853,0.047800533649381804,19474.183066680707,21987.993450887527,305.74055962015905,134.64993092034916,350.83091302363584,54.20812936405709,0.01578981754303107,0.014716350812830663,0.03466362342891902,0.03230702580530919,0.26456191270728513,0.24657573835185068,0.5807967375637859,0.5413114190612406,0.38367542921341835,0.3585791103567997,0.8422884280289015,0.7871941025924523
IRAS 08339+6517,0.5079834533036189,0.026853110806370838,32944.88359740598,40747.04782175751,318.68219651120313,58.4949818317219,156.11960153533525,23.26244040138437,0.08676446297844445,0.02453545454715359,0.08969691053002148,0.025364698815414723,1.4537579182305898,0.41109701023762096,1.5028917306413243,0.4249911828026197,2.8618214014181413,0.8232910559871817,2.9585446550816177,0.8511164784987539
IRAS 08339+6517,2.071292574284407,0.06971091559547496,46107.53122135093,66395.04783302081,308.3288711030302,47.39243991437174,291.52112739055536,34.17553896017612,0.18993969624595056,0.038407990452799884,0.3097924332069728,0.06264359189853516,3.1824819508473627,0.6435344417213125,5.190641275500604,1.0496073464031694,1.5364714721419068,0.3149661573542651,2.50599135049469,0.5137111103846377
IRAS 08339+6517,1.0598708003835728,0.018968109552942786,49549.57314504351,76722.14699329446,   nan,   nan,345.823092584079,86.74403322941308,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 08339+6517,1.286384592040638,0.0813264590879897,38696.43065171926,52444.99761805344,292.6658306745779,35.015352392389346,295.4713213761788,18.53913958423092,0.16190194037346153,0.034147416114388186,0.2875323427656242,0.06064465028716902,2.712703101191214,0.5721475689389056,4.817668498066608,1.0161146341123541,2.108780778295825,0.4643230872933523,3.745122981008477,0.8246220198575782
IRAS 08339+6517,0.06039905018321654,0.004948711394954935,10519.00384860245,11522.721672288786,250.87378830962675,45.40521650110345,322.3615613174553,87.83712971187342,0.008818666991414996,0.0027998430942169097,0.009116718492449155,0.0028944716177459035,0.14775873124683897,0.046911995168255484,0.15275265058656415,0.04849751717402092,2.4463750803799496,0.8021474723957649,2.5290571643626687,0.8292582883990295
IRAS 08339+6517,0.39127225654777636,0.02988697699571228,19478.432950144474,22053.043660045216,347.7428263981923,143.87528835219948,349.04198559124075,53.483844872761914,0.01808168889818657,0.015295659286541759,0.02888769974538667,0.024436678197779844,0.30296272815347686,0.25628218096493766,0.48401984871106707,0.4094419904852176,0.7743015843406305,0.6576619274106894,1.2370410644025964,1.050695009740912
IRAS 08339+6517,0.5259516744571802,0.03513222071778697,32744.627322138025,40795.42009955152,329.1950614860689,76.21023471075536,171.5795338206469,38.120765431178285,0.11039706582781107,0.03502173016922922,0.11412824325085903,0.036205387433520274,1.8497274470133689,0.5867968958247439,1.9122441564687915,0.6066293371418967,3.516915216445352,1.1401504193128618,3.6357791967149162,1.1786849896976768
IRAS 08339+6517,3.6321063080458122,0.11139632335306514,45549.36254158762,65466.3266836365,356.42168734457096,88.57195573493948,267.0833096810036,34.127176530647354,0.2064770736602115,0.06445162749537814,0.4633920632700351,0.144647403785587,3.4595693958387796,1.0799013858649968,7.76423731673861,2.4235994943809716,0.9524967339681578,0.2987526730515927,2.137667969557867,0.6704842097899866
IRAS 08339+6517,1.7157706855912986,0.11500476391174819,38338.53902905013,52452.46336461474,285.0550502826436,32.62837074525761,301.8875833515458,20.52786327061824,0.17484208851755867,0.03536172225306697,0.4120879421655333,0.0833445738280122,2.9295181678877213,0.5924935389784927,6.904625331217994,1.396456913173405,1.7074065855590335,0.36379226734883907,4.024212203414865,0.8574274541021701
IRAS 08339+6517,0.0435231655627584,0.0037323006250957707,10564.197176897087,11567.166310169558,159.67742957258417,23.80761219965589,402.20310605769083,101.29744297374609,0.008644715484527063,0.001764809075306755,0.008936887808154301,0.0018244557310253522,0.1448441349726789,0.029569769457684456,0.14973954738439924,0.030569162470333276,3.3279779423171854,0.736909140229967,3.4404562592875214,0.7618150444426051
IRAS 08339+6517,0.26084242976200706,0.015000374354186078,19482.68413247238,22118.09571533213,356.08394141168543,81.11969129314875,302.76909613164196,49.71173270895357,0.024800857033274466,0.011394095741839584,0.030706738167451134,0.014107396132727264,0.41554388805454656,0.19091061405972082,0.5144982429621658,0.23637256694210165,1.593083948933037,0.7376116756445891,1.972448437286812,0.9132607217115533
IRAS 08339+6517,0.54579729617849,0.022322742619258554,32544.371046870077,40843.79237734553,327.4183038225803,61.39531355203611,166.85855865065258,43.0870046577993,0.12195027283411698,0.03142611733258238,0.12607192318162622,0.03248825081055249,2.0433040057773755,0.526551601233737,2.112363176124088,0.5443478844217106,3.7437048883971786,0.9768133681115242,3.870233859555966,1.0098275062890174
IRAS 08339+6517,3.3496545491459466,0.5514177127080518,44991.193861824315,64537.61291876906,414.65301158728255,384.50812869448174,332.9579853052153,45.049115300916036,0.16547415678490993,0.40792124747950775,0.2969793643350333,0.7321033998842864,2.7725563834626263,6.83481143293842,4.975955450336866,12.266555661270324,0.8277141247802817,2.044997089166062,1.4855130215160766,3.6701920554093075
IRAS 08339+6517,1.0825780072269582,0.13068306698767762,48223.386099716125,73717.10646494695,352.6594165540907,152.41783197922808,461.41641741962735,80.93592121835482,0.11136925320760283,0.10430080673606346,0.1151332884206224,0.10782594404275854,1.8660166632761057,1.7475832669887073,1.9290839123269692,1.8066477283653795,1.723678710281524,1.627633917856694,1.7819352503459314,1.6826443556953792
IRAS 08339+6517,1.6935927435518485,0.08630415263858883,37980.64480865273,52459.93280343447,322.7231872416569,33.7764332450662,326.47431053115537,18.178384483960624,0.18791806963666002,0.03517345864930502,0.4233903287723896,0.0792478458850988,3.148609146359517,0.5893391403308395,7.093999338277805,1.3278153232712526,1.85913004076539,0.3606477999075719,4.188727995728228,0.8125604465240703
IRAS 08339+6517,0.06065699849978669,0.00538380187801819,10564.663469123092,11575.349277932399,248.04801436889744,61.33719561830891,432.94966426401083,77.73106156072636,0.006381822560814711,0.0029546678381755166,0.006597514092815659,0.003054529096694846,0.10692885960501959,0.04950611826590857,0.11054281930439058,0.05117931591288776,1.7628445562698858,0.8310277606152742,1.8224248155763811,0.859114666685496
IRAS 08339+6517,0.19735819562661924,0.007942775277169469,19374.571876974172,22083.152181476504,347.35417976898225,49.62896137270092,386.3436821898889,43.44741716745791,0.02791754293664099,0.007333992400150321,0.028245224080725762,0.007420074869006709,0.4677646551188502,0.12288267751522074,0.47325502573275513,0.12432500846991013,2.370130379605878,0.6299020133782998,2.3979496986692332,0.6372954653333499
IRAS 08339+6517,0.5452537840164804,0.023425957796098826,32116.984997292206,40582.73493675719,323.4952748065996,59.50974954512749,223.77865498923998,57.63862156747831,0.1256274002294096,0.032165668269021744,0.12987332937559984,0.033252796938091765,2.1049150949692415,0.5389429420301489,2.176056584291357,0.5571580252167834,3.8604318881822195,1.002244644300541,3.990905974575658,1.0361183035426949
IRAS 08339+6517,5.011799312773519,0.11712695886282345,44084.95557001321,63112.4602379016,362.259014493366,47.20748928643045,344.81140786305116,39.72547857466257,0.2904367453275902,0.0514878287027279,0.8256249384609351,0.14636452201056488,4.866332410424784,0.8626900472799179,13.833529887396608,2.45237019301043,0.9709751142712387,0.17362108349480482,2.7601923030196436,0.49355289467328256
IRAS 08339+6517,1.0884544423299394,0.1294257800621541,47157.27841418426,71597.08551511359,378.77734469335064,80.67652413616082,387.66735349005125,60.91390523832391,0.23802619299135136,0.11197290151137679,0.24607095351758318,0.11575733870614845,3.9881819229772333,1.8761309251675886,4.1229736788852245,1.9395400139705987,3.6640779511544403,1.777876560600037,3.787915707394799,1.8379648685105352
IRAS 08339+6517,1.5604387697414186,0.04867231817963653,37293.16381290966,51888.59273276462,331.3515968192959,18.671553194427236,353.50890211942874,14.687793357556634,0.21095662844678711,0.02135088011365554,0.46910507502438753,0.04747803513592619,3.534625334844014,0.3577387557176494,7.85996010219396,0.7955050622284195,2.26514836941006,0.2398954768155308,5.037019237542041,0.5334565046764935
IRAS 08339+6517,0.19737167324637955,0.004018171088679237,18550.72573297499,21411.260836769223,412.94621100802055,34.82842994987693,396.08723382660526,39.93921570037038,0.04046470166918634,0.005483553422746317,0.041832319369587256,0.005668885438371991,0.6779950966219057,0.09187815995977978,0.700909836053464,0.0949834391947172,3.435118553084174,0.4707321005367657,3.5512179864762894,0.4866418076712488
IRAS 08339+6517,0.5222394947911513,0.019609340497403413,30242.81756251012,38350.64655881879,348.5397071526131,56.841183297972385,344.65426895585017,79.57885025130535,0.1302931813885526,0.030711899745002144,0.13469680365087175,0.031749894243209155,2.183091298359336,0.5145847263446217,2.256874970994219,0.5319765555457443,4.180249330304625,0.9977659322861205,4.321532541112704,1.0314882209367897
IRAS 08339+6517,3.820881234490216,0.07480744233642898,40961.55099697204,58525.061741179125,368.94670909529844,30.663829132078156,377.4919370450209,47.79552767740033,0.3106732826952352,0.03650325112586782,0.7671262118105157,0.09013520735358808,5.205400105030257,0.6116201097052124,12.853370682174743,1.5102354916227478,1.362355903146716,0.1622800971634849,3.363980687531013,0.40070814944002864
IRAS 08339+6517,0.8185941545601791,0.13703763406804534,43524.05148237256,65543.68688242593,359.2175439926415,45.89332747799051,392.6727419768432,51.44536282593906,0.4266507734674937,0.12283495570296599,0.44107062893693894,0.1269865063809057,7.148628815943542,2.0581270644532728,7.390236708723961,2.1276872215015548,8.732811950977606,2.908356401365548,9.027961740936995,3.0066524354275193
IRAS 08339+6517,1.0953390773474292,0.02753296492686414,34506.25597243519,47630.34430674096,340.2170157568359,13.105416185597104,368.3390378863893,11.39341580284776,0.23079124238412202,0.01635129093527974,0.39235991402601234,0.027798243292536887,3.866958712780221,0.27396952455477713,6.574077822083642,0.46576576298830685,3.5303759290180654,0.2653988145290161,6.001865502693481,0.4511950062554645
IRAS 08339+6517,0.20704065169780592,0.005133547839882457,17726.880887839954,20739.369492061942,386.73087674872335,45.112371900559175,335.24916005366293,44.59591494997973,0.027582539425736984,0.005528206852510803,0.02996750485555326,0.0060062115071442095,0.46215159661662975,0.09262633812936523,0.5021122240357496,0.10063541267175054,2.232178042460863,0.45079289289635677,2.42518664773441,0.4897713730489671
IRAS 08339+6517,0.4676938070824489,0.01830089078645768,28368.652725456326,36118.561873138846,309.36854205434383,41.39754371825828,298.14623506792714,58.0035403808767,0.12244512648522764,0.02281184278187931,0.1265835017950979,0.02358283277266968,2.051595389011617,0.3822175108929941,2.120934789830919,0.3951356200532673,4.386620814609044,0.8350703599713083,4.5348789265816025,0.8632938969866966
IRAS 08339+6517,2.8005703181689507,0.05093021588083867,37838.14902165915,53937.663244456635,370.83410302836523,20.64568239264443,372.4266438765464,14.12120701696573,0.31114250913902636,0.0265302994115593,0.6687908889906704,0.05702603150480247,5.2132620986931935,0.44452108061989143,11.205740427993065,0.9554838697724626,1.861500161189201,0.16229506374741107,4.001235161029459,0.3488480576401391
IRAS 08339+6517,0.5943435920346343,0.060725259170650345,39890.82455056085,59490.29194199669,368.9995968981875,20.10053807111193,387.3325192012151,29.38363946240335,0.530124696829961,0.060505919977558345,0.5480417427711749,0.06255088667017981,8.882357467683638,1.0137901768498778,9.182561566391794,1.0480540496367683,14.94481910249322,2.289338014474968,15.449921038025925,2.3667125918632617
IRAS 08339+6517,1.3458104343570825,0.029445207533602843,31719.350729688977,43372.09218845885,341.5639683616906,10.453369410974354,360.3564942351443,15.844520666295198,0.22988381277565906,0.012768572207961636,0.5361095697684026,0.029777450053203168,3.8517545274115217,0.2139402736398527,8.982635347880109,0.4989278134564685,2.8620334848656253,0.17085616471875006,6.674517538698734,0.39845182596235035
IRAS 08339+6517,0.25137348127408604,0.007045523639954507,16903.034743840777,20067.47814735466,354.23701186167546,41.152010803071086,294.48999697371795,33.94010106747536,0.02819554387002266,0.005057729915607756,0.0372311469114402,0.00667854063728784,0.4724226227280026,0.08474339217558689,0.62381616585075,0.11190043711898548,1.8793653981857172,0.3412118596782083,2.4816307698367344,0.45055732686581024
IRAS 08339+6517,0.44465774288438814,0.030478778616269884,26494.48529067425,33886.473495200466,284.55671843613715,42.845129768633136,280.45942213512006,54.55350903521217,0.1053248951030132,0.023020653469620855,0.10888464433861525,0.023798700801273956,1.7647420958607407,0.3857161805129612,1.824386487821738,0.3987525369925706,3.96876502006528,0.9091011101762032,4.102900527464968,0.9398267233265374
IRAS 08339+6517,2.8067152168143044,0.0806091450200018,34714.747046346245,49350.26843999259,388.0347435701972,34.35313088411792,389.104862635407,60.331600857869795,0.2843628330735441,0.03922451775105397,0.7002941707202822,0.09659736764288449,4.764562656647238,0.6572155386190505,11.733584935900065,1.618510427776895,1.6975582802644087,0.23917994384843305,4.180539894324581,0.5890232511044893
IRAS 08339+6517,0.45986319528959013,0.023326564440871805,36257.59761874913,53436.89700156748,378.6875186099112,9.742297856246848,383.67494111340363,14.501528698995825,0.4890270315515909,0.025408451888431986,0.5055550670179629,0.026267201542055797,8.193756924693313,0.42572427529420315,8.470687843265399,0.44011281716812156,17.817814099111473,1.2937956558407073,18.420016931190034,1.3375230964652596
IRAS 08339+6517,0.8515996550250949,0.020029326470402148,28932.44548694277,39113.84376243518,347.979510428882,11.081386611905181,359.4478842586098,6.43501413844067,0.1981822641880837,0.01143362777133084,0.35348313433048356,0.020393321258770337,3.320588014102853,0.19157298202609566,5.92268871210065,0.341694643650627,3.8992359784422432,0.2429320107023687,6.954780544064594,0.4332999671998055
IRAS 08339+6517,0.27818952049736395,0.008563401659072007,15848.231072913177,19005.30585512263,342.640457807128,44.01927090634054,269.6423932651981,42.251545103244105,0.02792016036421154,0.004902627080558452,0.04254301875978805,0.0074703208412726175,0.4678085107012564,0.08214460959971874,0.7128177627612308,0.12516689093576375,1.6816180202075197,0.2997858701699786,2.5623458478479426,0.4567952236731699
IRAS 08339+6517,0.5438889816831847,0.04561613342960685,24416.679338405505,31366.979720461375,297.0359181582971,64.1127330004635,440.8702197764146,244.0244304556156,0.08265892069799731,0.028536278742919818,0.101085336433632,0.03489761677183187,1.384968642138219,0.47813171147801997,1.6937073452976301,0.5847173481847184,2.5464179065590327,0.9046684079866054,3.1140681321693235,1.1063380650265366
IRAS 08339+6517,2.770821128482014,0.05654017496142068,31555.298993439686,44711.14878707298,381.4515728488502,24.85230531972489,341.38726803304945,60.79583601270998,0.20509550932888548,0.02435086209942159,0.5373371533632578,0.06379770559218977,3.43642097749717,0.4080041226276022,9.003203784657664,1.0689447786086286,1.2402175449628545,0.14940916859509612,3.249290866202555,0.3914424923391193
IRAS 08339+6517,0.3657618879532004,0.01128360406899607,32780.00318583582,47845.55128204833,380.6561462999062,7.165171089758279,374.0442443383555,8.27437847552004,0.39806517026429644,0.013529018434964757,0.4115188953706183,0.013986269429472833,6.669670662138453,0.22668171968751638,6.895090825320609,0.23434306202821722,18.235007204993003,0.8369867300247992,18.851310244228735,0.8652750361228092
IRAS 08339+6517,0.6972695825314489,0.019338369069708494,26336.416122650542,35430.491051957,341.20402994481384,12.525620780072764,343.82373921652834,17.088849573411597,0.1631785796131939,0.009993579603159405,0.30661200055707966,0.01877790235773922,2.734093476233884,0.16744465396126595,5.137352417488195,0.31462793986411497,3.9211426179064235,0.2636200437045275,7.367813749793805,0.49534117271268646
IRAS 08339+6517,0.19931147613023903,0.01030651724990469,14696.617862227497,17779.540668285656,231.09666036569928,28.19818172218059,316.12083183424625,94.77653310057914,0.018997520835377847,0.004334143082553634,0.023217695263139094,0.005296944490260965,0.3183076964130171,0.07261953349001925,0.3890176596867638,0.08875148569821564,1.5970364707199327,0.37359395877304613,1.9518076291430515,0.45658540196409875
IRAS 08339+6517,0.5346200194244263,0.04535180534075281,22253.51203490241,28727.01124515432,276.5954349796016,55.60946851801458,378.6463867839438,72.57387623840526,0.0724206957892641,0.02228504981430541,0.10084309043923584,0.031031092277906878,1.213424901547163,0.37339097729168536,1.6896484596614618,0.5199328683859735,2.269695966218288,0.7244762417283153,3.1604661222386383,1.0088058719882753
IRAS 08339+6517,1.6652753602681325,0.05097363265455722,28380.742552864864,40050.34819260644,404.31057286388625,55.040788124704456,322.6812054558799,39.638729676193485,0.14114986183472839,0.03809135089799742,0.25290086478513213,0.06824899052481602,2.3649973993427347,0.6382290753971591,4.23741036465689,1.1435270499091907,1.4201839862459367,0.3857149053069395,2.5445703850290613,0.6910926574399228
IRAS 08339+6517,0.47806398074034717,0.010765360368504139,29367.645503182637,42447.882978885566,380.1686370071486,7.402402376823747,371.94172826617694,8.825406966591645,0.2935821815748979,0.00949179553621044,0.42121678592384665,0.013618345592233738,4.919034895910681,0.15903715006476588,7.057581143337006,0.22817841611984574,10.28949072526419,0.40540873204807104,14.76283808792158,0.5816598343356385
IRAS 08339+6517,0.3371551945906315,0.01860884790538425,23820.394191610496,31988.120972940676,321.6421019132139,22.77555041044413,336.2295055373094,15.66314470657375,0.1243635620308654,0.01302223985358063,0.16492233441572002,0.01726919172225801,2.0837392042252123,0.21819053158830723,2.763310476657834,0.2893491568536743,6.180356220687199,0.7315503475690708,8.195959964410461,0.9701313559495748
IRAS 08339+6517,0.029805885057685177,0.0037606797520893763,8184.4189503161315,9471.11550211459,   nan,   nan,670.4144702543949,236.3410570322914,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 08339+6517,0.22675301731335046,0.01564222832396426,13545.004651541818,16553.77548144868,191.02068055294376,23.062021644033038,409.7443440537107,276.5649882785251,0.01834474438758028,0.004173314342119665,0.029438012387591854,0.006696963266700399,0.30737028151706003,0.0699248120930457,0.49324045970369135,0.11220911238145774,1.355528959036097,0.3222401345939593,2.175232177934291,0.5171022759182463
IRAS 08339+6517,0.3395476283188897,0.023378585624457635,20090.347329127595,26087.042769847267,309.8961058730085,64.1334770798894,410.34040333451094,88.8684172860931,0.05463569319232195,0.01703848039007491,0.056482259162197686,0.01761434346105227,0.9154332185066117,0.2854835370541253,0.9463728429575684,0.29513225117637953,2.696037734202264,0.8610239475255801,2.7871578654313924,0.89012465857819
IRAS 08339+6517,2.093172493793359,0.07340054035493902,25206.18351456177,35389.5475981399,367.05626229856637,70.37294597443027,235.1748939707785,48.663610989420235,0.06214587834770688,0.025358770030686578,0.1592442853209861,0.06498000056515305,1.0412680449116472,0.4248918446928896,2.668173498358064,1.0887543944309106,0.49745926243498717,0.20373757809808005,1.27470311513728,0.5220626995684663
IRAS 08339+6517,0.5555172768594128,0.01199817511635115,25955.287820529462,37050.214675722804,388.6243057594173,11.277340050573077,369.1013122863866,7.239541545238554,0.2066899415105612,0.0096941377644986,0.33363966705063935,0.015648312987330725,3.463136044122645,0.1624274392046804,5.590206994437165,0.26219097233315775,6.234074417453405,0.3219019497122757,10.063065951865802,0.5196153162560528
IRAS 08339+6517,0.2154828133834025,0.01095649976542459,21304.373559434596,28545.7453555367,330.71115457577923,24.67263907767603,329.04152584909986,16.35652941001733,0.09515280597909366,0.009968699213825406,0.09836876102958939,0.010305619268401815,1.5943064750868403,0.16702777749178388,1.6481905188397914,0.17267294811046013,7.398763966619164,0.8616013498456156,7.64882587599788,0.890721575823594
IRAS 08339+6517,0.212989449235841,0.01425207394086569,12425.096714496283,15329.566581543251,206.5602407108122,33.14148936627708,   nan,   nan,0.015477989396566558,0.004324130452018633,0.024519701766902612,0.0068501396640185215,0.25933716260236517,0.07245176963344827,0.41083306889299814,0.1147756170637097,1.217605677336645,0.34978729920243623,1.9288892964744322,0.5541210837240019
IRAS 08339+6517,0.14222098876748582,0.01998015167418945,18060.00576910104,23555.868535540096,148.64903255410456,12.47875266085498,   nan,   nan,0.057814110790495046,0.006637567426599103,0.07515529187199224,0.008628487240317418,0.968688313878268,0.11121392184038714,1.2592436684934418,0.14457222712344098,6.811148778201483,1.2357600925294767,8.854133833594375,1.6064228813337027
IRAS 08339+6517,1.9360049118262284,0.06835230784305761,22317.808407525707,31155.17700743368,353.67053018709254,51.56169645704857,306.7042254398011,94.12216868976594,0.07120367066212373,0.020639258500261614,0.2407682313992596,0.06978962910606651,1.193033374249801,0.34581537695470516,4.034125387740905,1.169340792768187,0.6162346835806402,0.1799433198237673,2.0837371656952692,0.6084606939951763
IRAS 08339+6517,0.8583720688026107,0.01619107168548922,22908.926672774596,32309.32530348128,378.86372896923535,13.671820806019618,357.9352891932963,11.027632878279348,0.13020853204623767,0.007178987403647461,0.34515667574908676,0.01903005424105096,2.181672979759313,0.12028553424600785,5.783177042483887,0.31885280087722667,2.541640226950355,0.14810616664130855,6.7373779421214754,0.3925997116510111
IRAS 08339+6517,0.16922250058842295,0.0063915111401947455,19062.426249290947,25521.222625541974,294.22148127230804,13.082141860907724,317.6441616381449,21.54875921746115,0.0669970293503869,0.004447150659271439,0.06926138122830132,0.004597454546538217,1.1225501613517666,0.07451300062891429,1.160489881822303,0.07703137576493285,6.633575070977078,0.5066177688992253,6.857775282761043,0.5237403325041315
IRAS 08339+6517,0.12578197862171786,0.010239840917542818,11389.370760046622,14109.489318829754,196.80393854051027,32.223864749797634,   nan,   nan,0.012056681178700627,0.004209091213256391,0.01326478943146238,0.004630852206683443,0.20201238075399885,0.07052426154411245,0.2222545038334496,0.07759096100547723,1.6060518602711729,0.575729426769113,1.766982092894781,0.6334188905219
IRAS 08339+6517,0.21257508367471822,0.014418595751704615,16382.326604718823,21313.55260172892,281.7955763051644,52.19863325106396,   nan,   nan,0.029506186523397933,0.00887267520975881,0.031409952498446365,0.00944514827938439,0.49438273254610193,0.1486636509843858,0.5262807558344178,0.1582555648783117,2.3256852308363896,0.716916843186244,2.4757405559333145,0.7631729695723091
IRAS 08339+6517,0.8116935897389688,0.0589886055588143,20189.27921288928,28053.020851525132,315.9051669107174,119.52488356161003,352.5932673420554,176.96728880504372,0.03381482049213609,0.0259198890534462,0.06067819280723938,0.04651132262828433,0.5665748551478004,0.43429351900059865,1.0166766465132355,0.7793075786689806,0.6980156826543428,0.5374454579899146,1.2525374838061574,0.9644060991206832
IRAS 08339+6517,0.5288796550288098,0.01705019652736912,20834.331512658187,29312.25636110104,336.32849958990266,20.661844766175147,347.4635596290003,26.176999542676796,0.08308476326855616,0.007716215511406791,0.1689622046751818,0.01569179153031946,1.3921037293342682,0.1292869109472639,2.830999403399372,0.2629194650129165,2.632174855087658,0.25876361098024386,5.352823419242999,0.5262248874635672
IRAS 08339+6517,0.13551341913668916,0.007083363480146412,17548.17276864288,23606.140480300375,258.1952507946056,16.932724081820695,303.37465273411874,16.232058062146088,0.040062705493054455,0.004155135094920009,0.041416736609017755,0.004295569499943609,0.671259561080179,0.06962021475380398,0.6939466542608431,0.0719732245147908,4.953454538720593,0.5753086591583795,5.120870380820926,0.5947528234053154
IRAS 08339+6517,0.09487584864309613,0.003914233727721263,10353.643506732818,12889.412056116256,181.33388128166436,24.618509860750773,   nan,   nan,0.011159632342105411,0.002152901753808142,0.011536803310664706,0.002225665086398687,0.18698212753196464,0.03607234879732581,0.19330171118692252,0.03729151465485703,1.9708084850482213,0.38880266962915067,2.0374174666314153,0.40194334263583864
IRAS 08339+6517,0.3887661979195787,0.007867101018448005,14704.648739200746,19071.236667917747,   nan,   nan,577.9046905922736,6.317423149192845,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 08339+6517,0.31041948963279936,0.054464860072498254,18060.748719388717,24950.866541745803,135.61186087716106,22.972979111809067,134.30281055808788,33.64585185695901,0.046185440077012994,0.01241586579095986,0.07459950943948061,0.020054317891690356,0.7738473438785965,0.20803059899973583,1.2499314099449395,0.3360145666665536,2.492908369877143,0.8002675742456125,4.0265880580613835,1.2926058160212044
IRAS 08339+6517,0.41551472490210506,0.024847163019305084,18759.737651405918,26315.189264850014,291.02691922897264,35.466581968012306,320.75814392780796,25.460560607361323,0.05312383409672375,0.009451553554672398,0.10232840519487871,0.018205809469675687,0.8901016823450746,0.15836288669358878,1.7145352394899382,0.30504239599700905,2.142166399890598,0.40207606065877516,4.126292371212311,0.7744885653272001
IRAS 08339+6517,0.12872650278809955,0.005478220591505321,16033.919287994813,21691.05833505878,271.2445811729906,24.066149884928116,317.87829891819297,16.33503620339406,0.02618140206380753,0.0034647098880877954,0.02706627572916913,0.0035818094433604647,0.4386752277841539,0.05805198650778022,0.4535014832981508,0.06001401565952194,3.407808169124815,0.4737171421451441,3.522984571752663,0.4897277371046118
IRAS 08339+6517,0.07818505571217098,0.00387228628761165,9317.91625341902,11669.334793402757,174.27013342835932,25.173432695916173,   nan,   nan,0.009099294361629998,0.0019343126332659012,0.00940683044905406,0.0019996881355244045,0.1524607053906038,0.03240983935603196,0.15761354108954032,0.03350522046949788,1.949998039930672,0.42562914760840415,2.0159036743514758,0.4400144743762788
IRAS 08339+6517,0.2236993615454275,0.030274346440406,15932.218225888153,21848.710385837257,144.21441887075724,23.343302993703407,273.61160707278066,100.67937857299358,0.03652217480116772,0.009355039909448953,0.04662023769105,0.011941626876333348,0.6119371801032173,0.1567457790536125,0.7811324748243283,0.20008462027060275,2.735533869545483,0.7924873311449293,3.491885132920689,1.0116031683836415
IRAS 08339+6517,0.3716156144160879,0.018754608480299206,16685.1424912895,23318.12216859899,300.50509529372846,43.28709751209016,289.8380948512767,45.50346811200565,0.03435453239053539,0.00831283523853885,0.05717488169750698,0.013834721018216105,0.5756178483149011,0.1392834074703425,0.9579778879320413,0.23180383461532506,1.5489603396223215,0.38287043763272943,2.5778730784423374,0.6371960394709038
IRAS 08339+6517,0.13192827768778836,0.006813893835461341,14519.667106210884,19775.976189817186,241.76669458727815,26.258275667885265,282.7829747125836,21.500130391271497,0.0205275497032746,0.0035074674448959905,0.022774247211874057,0.003891352442562539,0.34394367115971597,0.058768398903366076,0.38158758873697146,0.0652004776126681,2.6070504154815652,0.4653630511794044,2.892386646932572,0.516296066702062
IRAS 08339+6517,0.05684610857158398,0.006115282457684268,8578.530698373592,10803.95987590708,171.26326373737973,22.556602232058534,151.31283674582122,125.30986332703903,0.008763688718239319,0.0023416214450784996,0.009059882074855481,0.0024207630871474037,0.14683755802434534,0.03923438929285074,0.15180034374014026,0.040560425147507316,2.583071413576864,0.7440243418608479,2.670373532235444,0.7691707242011109
IRAS 08339+6517,0.14896277181581125,0.016971737266608895,14457.898323202659,19742.980322287516,140.5501197268445,19.433109943747592,238.973619995411,107.60127369975167,0.03646729047433201,0.006970389290321481,0.03803930434487656,0.007270865374641295,0.6110175809725917,0.11679042635775935,0.6373570237977058,0.1218249701309096,4.101813986974543,0.9127388583717997,4.278632949887518,0.9520847523738614
IRAS 08339+6517,0.3495620564435727,0.01922013996876693,15237.953262745566,21330.723449594054,270.30705118596217,57.25182524264726,292.5290232358092,72.33774862168485,0.024628229142268785,0.008381279237800927,0.036025482942377514,0.012259900233691142,0.4126514692595463,0.14043020193511474,0.6036149972895425,0.2054173613207684,1.1804812955325936,0.40694148530600505,1.7267749349877732,0.5952625928868035
IRAS 08339+6517,0.04811910626166411,0.0041357212341130226,7894.527411363489,10004.873920274984,   nan,   nan,255.07133354701315,47.76672705212466,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 08339+6517,0.18446254093508274,0.03146868877256333,13105.84309967711,17823.467466920523,129.17029224226562,34.98235056071702,111.5325013667885,59.66255927469084,0.024139124336037654,0.010508135044269392,0.02495497351698647,0.010863286840574112,0.4044564092027602,0.17606614507875398,0.41812614409388654,0.1820167925942013,2.1926208277977652,1.025159390272818,2.266726577517092,1.0598075174067185
IRAS 08339+6517,0.46281252479187984,0.023745981186788015,13908.017695512177,19532.019444183643,254.12974022010434,52.78814726481117,294.0532412954923,100.55669755433905,0.025985187431387766,0.008602305748896106,0.045021962658908114,0.014904363850748923,0.43538760787894215,0.1441335503984519,0.7543530203826664,0.2497259387129382,0.9407429240916281,0.3151479041648181,1.6299321646964677,0.5460255851840834
IRAS 08339+6517,0.25074838314993503,0.022880444989386416,11753.787876151562,15903.95645768275,101.80906885258986,119.11006466564491,   nan,   nan,0.010656523217892138,0.01341353085829423,0.011016690207301099,0.013866878627336264,0.17855242200562707,0.2247466995965864,0.1845871001994935,0.2323426425245195,0.7120780591389163,0.8986557701930045,0.7361447275579026,0.9290283538816483
IRAS 08339+6517,0.49056620440103543,0.032742752167236856,12578.082128278793,17733.31543877324,231.4742124932215,62.22218530004148,405.61437836902326,262.675313929125,0.025527208837015522,0.010901337865705293,0.04287126028263893,0.018308076533301052,0.4277140744403249,0.18265434600238628,0.7183175226462781,0.3067559034448279,0.8718783939928132,0.3768539189187017,1.4642621448481543,0.6329012525282042
IRAS 08339+6517,0.36856595947260334,0.01992627809398564,10505.665812756046,14127.412464351592,161.08629967866105,24.591709865519295,   nan,   nan,0.022723867655517496,0.005392106886110896,0.035490235981980665,0.008421416139592484,0.3807434680399011,0.09034595285372608,0.5946468151539707,0.14110270467171573,1.033040242199044,0.2514103933038198,1.613406772575731,0.3926538528536392
IRAS 08339+6517,0.5668766282155387,0.03412922324050696,11324.574324729701,16003.361285475234,242.13565646030366,82.04459640057192,   nan,   nan,0.02298869956575261,0.011472723723232206,0.04106185938955399,0.020492301749872318,0.3851807857306713,0.19222804341524402,0.6880006073415731,0.343353083843193,0.6794790375168145,0.3415589730091359,1.2136690297275414,0.6100843800592969
IRAS 08339+6517,0.4740950722816543,0.021914825789861692,9406.189008621595,12555.338358790594,147.05135915411523,18.66741593497216,   nan,   nan,0.017690654260739895,0.0036653634715071086,0.03881917752958242,0.008043026177197474,0.29641085563590297,0.061413982026494354,0.6504239728522228,0.13476269650330946,0.6252139559463903,0.13272405291453557,1.3719273008301034,0.2912407023842635
IRAS 08339+6517,0.7296991395829564,0.07605064544164382,10180.3730822549,14371.730128247427,177.48100272209203,63.49114902575461,   nan,   nan,0.017641823542715637,0.01176943536721848,0.046831935671647514,0.031243110366375653,0.2955926860703484,0.19719951315145878,0.7846795216797157,0.5234852787201004,0.40508843992784194,0.2735256305910876,1.0753466450956515,0.726100377626655
IRAS 08339+6517,0.4629533645413959,0.01684741439244289,8306.711555055075,10983.2642532296,157.08658749222752,23.73453160233394,   nan,   nan,0.012515548436639119,0.0027537382853425993,0.03449530907287991,0.007589843444705162,0.2097008039487643,0.046139498818152005,0.5779765930086985,0.12716951879955593,0.45296312762840607,0.10101736301307232,1.2484553246118975,0.27842368846274756
IRAS 15229+0511,0.12734286824745264,0.02386036258448984,3211.779555770575,2081.672487221709,194.20405593484037,51.14321914456943,   nan,   nan,0.008837625220531383,0.005599929300828493,0.1093546723338163,0.06929219315184042,0.02228739788486535,0.014122329171045804,0.2757789600775011,0.17474634198135325,0.17501881488609541,0.11564700351065198,2.16564118488055,1.430988513284641
IRAS 15229+0511,0.025445657553403573,0.003657138381335905,3977.365347504576,2577.8768248074416,235.87279270981912,42.071389677207144,   nan,   nan,0.009427744978152984,0.0035625969893072085,0.03370063222805407,0.012734940454120828,0.023775606935332656,0.008984429031868243,0.08498882682796043,0.03211594493526088,0.9343679519947192,0.37775861476605527,3.3400129923776505,1.3503445603069435
IRAS 15229+0511,0.024389050245213723,0.003961442971243066,4123.582575906396,2672.6456413374362,325.8943797628594,36.38296526657652,   nan,   nan,0.010215875859175614,0.0021833665739568547,0.12022563331676601,0.02569497052774514,0.02576317555160451,0.005506180489442142,0.303194179298947,0.06479953805478426,1.0563418949313312,0.28356443611600524,12.431569751612116,3.3371307940804846
IRAS 15229+0511,0.1897560395984704,0.010891585968234046,6666.182114885427,4320.597686247959,235.46157272714788,37.968910178444396,   nan,   nan,0.013760755896777242,0.005439365316000024,0.09621865665435467,0.038033406571828236,0.034702924622270974,0.0137174066577514,0.24265155302364233,0.09591554790238328,0.18288179230396795,0.07304784555608158,1.2787553615531841,0.5107688577301939
IRAS 15229+0511,0.07252226031122622,0.006537651464474138,6384.422748380507,4137.979298868112,262.6036393374445,40.932001076237704,   nan,   nan,0.012088848492931188,0.004764434793994006,0.06507003538852045,0.025645282992236174,0.030486580909301356,0.012015315347787077,0.1640985822432313,0.06467423223493189,0.4203754926896856,0.1699562980639167,2.2627339735277023,0.9148151981545345
IRAS 15229+0511,0.2303776967567092,0.01902603731031072,10150.79312404309,6579.102457625276,243.89722449032627,39.886593110362625,   nan,   nan,0.027997555776761107,0.0111999147011246,0.17346779835237033,0.0693926484307976,0.07060637329932691,0.028244799818011285,0.43746433522764916,0.17499967777189485,0.30648094105173257,0.12518761462721736,1.8989005506450314,0.775639847403872
IRAS 15229+0511,0.06891916184875706,0.00702131896078442,9533.10378459974,6178.755803016849,251.18098282878617,15.846807390299425,   nan,   nan,0.0324668081802697,0.005741405090959592,0.15044070787318456,0.026603817698210564,0.08187727516258761,0.014479113617890442,0.37939286072699707,0.06709153822442701,1.188019020635612,0.24245822680056647,5.504896614378071,1.123473150394895
IRAS 15229+0511,0.2535754589107382,0.021229952300183798,11005.91735130867,7133.340578509401,185.19950753226328,18.541032198722483,   nan,   nan,0.04842599591884584,0.01209486908862515,0.23293338978520034,0.058177406625627925,0.12212437301672406,0.030501764107093394,0.5874292028985859,0.14671622489293665,0.48160959085442645,0.1268649829159341,2.3165853881205773,0.610231962295064
IRAS 15229+0511,0.33626012551100426,0.016373075829529512,13739.60932330636,8905.146051505519,244.74269477485467,27.700016710870315,   nan,   nan,0.03805035245363238,0.011292081648519308,0.19872028391489363,0.058973584381862995,0.09595828332064943,0.02847723346134424,0.5011479809208679,0.14872408673336254,0.2853692009268853,0.08582044946404895,1.4903580380197876,0.4482025259550926
IRAS 15229+0511,0.113152880081932,0.014744171625943214,13557.837985886446,8787.334059918443,267.25673995530644,19.474245175374012,   nan,   nan,0.055334197465528354,0.011445499822987412,0.2823220086775359,0.05839637418356354,0.13954600300189984,0.028864135124609693,0.7119811920098955,0.14726843399502107,1.2332518880726417,0.3014865508899854,6.292205655696634,1.5382221579981865
IRAS 15229+0511,0.0701259450521553,0.005523552766112462,6628.48866043377,4296.1672791688,259.6398410670666,40.643730213602524,   nan,   nan,0.009729158899937692,0.0022944171031370236,0.10874541999280461,0.025645315703591565,0.024535735571161992,0.005786236190764862,0.27424250101779035,0.06467431472892488,0.34988099701064773,0.08699268319078493,3.910713799490701,0.9723405658369384
IRAS 15229+0511,0.047387482853026484,0.009252949169440708,10452.712643344226,6774.787491114465,145.29853747882552,9.113903284719674,   nan,   nan,0.03282471385441579,0.006157191486566797,0.10257653917157025,0.019241093662228936,0.082779869011715,0.015527675488616005,0.258685346472726,0.04852365873060553,1.7468720435828786,0.47298803003766937,5.45893832924288,1.478077627912542
IRAS 15229+0511,0.20564812073233613,0.022058102446014798,15932.115191979816,10326.190019652799,157.7564749694782,5.530282410667204,   nan,   nan,0.0863459098420845,0.008426460292692138,0.5073527789166559,0.049512340002519854,0.21775370649464332,0.0212504907843282,1.2794809657053707,0.12486399845099388,1.0588655306899857,0.15354911787354203,6.22170025745431,0.9022265420078176
IRAS 15229+0511,0.05340523615813874,0.009585206845971698,7654.486680759971,4961.154622044358,159.91781453290014,12.863475849260922,   nan,   nan,0.018448547456432436,0.00480157836348791,0.0841196672782658,0.021893711431806684,0.0465249552112833,0.01210898683662229,0.2121393980611084,0.0552132327045841,0.871168420143632,0.27542299424830835,3.9722584023959837,1.255843620841449
IRAS 15229+0511,0.21089817408352604,0.018600578219169033,12414.52283277205,8046.308890822838,169.35414454315602,6.866103003250057,   nan,   nan,0.05250445245796897,0.006177316873854545,0.3799112992122248,0.044697780270547015,0.1324097360385,0.015578429226512357,0.9580893141777598,0.11272227420841761,0.6278372803078858,0.09231765927735773,4.542899995892375,0.6679913842424857
IRAS 15229+0511,0.3386152123859931,0.012444092304781244,15093.169933593625,9782.43884552335,84.13143414669487,11.147334408189927,   nan,   nan,0.02057058271673896,0.003480846494327845,0.12975082880374528,0.02195575710211323,0.05187646571234997,0.00877826439335688,0.3272155443661416,0.05536970421210431,0.15320181673709074,0.0265283437834974,0.966334448061191,0.16732995074070223
IRAS 15229+0511,0.19583785218016425,0.01727647324185393,10520.896503289325,6818.980420007169,161.22860948242425,25.576389851802467,   nan,   nan,0.023501627174930782,0.00959293381525768,0.09836487403273439,0.0401507401729497,0.05926819736286036,0.02419219275412677,0.24806404783596311,0.10125520140042464,0.3026391308067228,0.1263839089420206,1.2666808028907124,0.5289734702330474
KISSR 1084,0.055484835034908184,0.0029920689562990387,6732.379924556809,4834.654899346629,277.0269580235159,77.91963482055142,   nan,   nan,0.00931567048095577,0.006285308067953101,0.014019179740147549,0.009458778485882384,0.02914379340925895,0.019663396233309018,0.043858579900328334,0.029591502475323356,0.5252569173346768,0.3555224020842817,0.790460670428862,0.5350267022280064
KISSR 1084,0.06818386174139653,0.002589688509343216,7498.265842646813,5384.652967941323,294.07372299475287,74.59171855795712,   nan,   nan,0.007892510878971361,0.004585936620780456,0.015540514326526207,0.009029802409986448,0.02469148162843462,0.014346964047000976,0.04861802915118152,0.028249463793407346,0.36213087668872335,0.2108648793226808,0.7130430560764794,0.4151972329625003
KISSR 1084,0.10108914658279063,0.0012433126537652885,7067.780707595524,5075.512584752582,284.84242083903524,46.85527798241944,   nan,   nan,0.0042293112524316055,0.0012638201267898424,0.013995307415891224,0.004182135136695169,0.013231272365880732,0.0039538230508393505,0.043783896055751885,0.013083683314326718,0.13088717051384444,0.03914535545728801,0.4331216311129254,0.1295367616214339
KISSR 1084,0.0316489742578217,0.0017068729849715404,4761.174894181048,3419.093535336916,   nan,   nan,260.44032646345335,28.312821139388678,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
KISSR 1084,0.03393162989801239,0.010055945823518441,7016.6848374397205,5038.819687502129,   nan,   nan,304.5127766477636,65.31485226377248,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
KISSR 1084,0.06923967473597553,0.002674283353268371,9088.76559882952,6526.8222480693685,280.90261094965973,52.5239730730806,   nan,   nan,0.018184209440735958,0.0082798386267788,0.018799993654768532,0.008560224416313635,0.05688874937503505,0.02590322477530207,0.05881521166834354,0.026780403239460973,0.8216206906222915,0.37545307357283064,0.8494437891659294,0.3881672955778981
KISSR 1084,0.07707778990326197,0.0024263414706270072,10052.763181338445,7219.087810253187,296.85858563810075,62.11472701924827,   nan,   nan,0.01489610815145543,0.00708975570993895,0.018283138246043454,0.008701802004762225,0.046602023918245604,0.02218008635610045,0.0571982451509967,0.027223324443851133,0.6046102771853527,0.28839107658430585,0.7420846552915503,0.3539645300978161
KISSR 1084,0.08624647731316767,0.0012262745354123807,9188.791016300476,6598.652118191723,275.13865099506666,68.95715211205291,   nan,   nan,0.006489620542978907,0.002866509698853605,0.010265023105907906,0.004534130785793927,0.02030258163335717,0.008967788914368663,0.03211381438957427,0.014184891058768072,0.23540186528009618,0.10403246599596745,0.37234928764645664,0.16455440809532942
KISSR 1084,0.0509501603478789,0.0007940520014879317,7070.852289377625,5077.718289971098,283.88274126527926,48.82909957846191,310.094426118441,41.92588616477881,0.0035875073506539718,0.0010865159683049995,0.008220846205582085,0.0024897734840086828,0.011223408266253988,0.003399132352402944,0.025718668769421037,0.007789181058104073,0.22028209900857024,0.06680312343480715,0.504780919114256,0.15308071876422924
KISSR 1084,0.08171595806021943,0.0028093675337553274,8374.10688379874,6013.611240716352,   nan,   nan,259.3258314905561,12.151487700348694,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
KISSR 1084,0.2654729828773161,0.015969136325728037,11076.63114609668,7954.347369016439,243.18041020463787,41.97400097922895,371.4350592482839,62.99921925068557,0.038258765247868635,0.018831018028037046,0.08542914337863888,0.04204834444238973,0.11969139019640612,0.058912270481988535,0.2672624918245898,0.1315469741158813,0.45086090832723086,0.22356549520299382,1.006740832637198,0.49920609357033424
KISSR 1084,0.26923757190135467,0.007691672883837183,11996.546437532106,8614.95706797251,276.8598411706797,41.03213625024562,   nan,   nan,0.02781857492004417,0.010267905277274933,0.06544214265045108,0.024154857817413982,0.08702957044983191,0.03212283117554394,0.2047337644201775,0.07556774227897671,0.32324452280277755,0.11966719994309669,0.7604204828261838,0.2815125502210215
KISSR 1084,0.08328908779019965,0.0028322135801017194,7983.445771447204,5733.070088579498,324.41037912435786,73.19852805692686,   nan,   nan,0.008478788845018927,0.004902330244473954,0.020497169621174434,0.01185120851535628,0.02652563451714197,0.015336791931508123,0.06412477535946051,0.03707614747941982,0.3184767083049162,0.18445745625724955,0.7699060832673192,0.4459193214861535
KISSR 1084,0.10044345561632229,0.0012905082628440225,8441.304435940563,6061.8670816849735,   nan,   nan,277.37333829922886,15.959539504474385,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
KISSR 1084,0.2135141896424426,0.02802864107667113,11367.459149871554,8163.19718548923,   nan,   nan,389.00568234512923,37.21447748152269,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
KISSR 1084,0.22978706622433365,0.008843630900938763,10810.191528474328,7763.012054911332,246.77308785681709,38.11376586008651,   nan,   nan,0.028178278203635016,0.011306346056319957,0.0609171319298295,0.02444259260199585,0.08815489129571569,0.035371561752060965,0.19057740520952549,0.07646791185191885,0.3836373071130684,0.154638385252961,0.8293652394842403,0.33430456069012837
KISSR 1084,0.07063323124758883,0.001545276482261003,8096.1012598193065,5813.970268181126,265.0163220705546,79.213787630056,   nan,   nan,0.004367284843854279,0.0026765233119460997,0.008013224952908361,0.0049109650863531,0.013662918574554199,0.008373422247801493,0.025069131958553318,0.015363805773223745,0.1934347096009515,0.11862342371476418,0.354919795056227,0.2176538084636749
KISSR 1084,0.10443681744127674,0.0045484782450358864,9307.702909362693,6684.045547091868,   nan,   nan,340.7226673133543,21.45338182003887,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
KISSR 1084,0.0941040306974906,0.008828410703873657,9507.381187701021,6827.438078523785,205.04672484841763,51.73725546562867,   nan,   nan,0.013445808611892224,0.010326888439709135,0.025632750003045313,0.019686919346024432,0.042064805663372666,0.03230735821566642,0.08019128329271796,0.061589931874277026,0.44700322984671453,0.3458670857150339,0.852155669617416,0.6593522783430179
KISSR 1084,0.03664837436824999,0.0026230996654309246,7469.4550219912635,5363.963019147071,   nan,   nan,304.9781232180737,25.079620099765073,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 7316,0.03773150235000125,0.003905683997350336,3431.724040023501,2045.8967677022817,68.11500985628228,6.095444751192219,   nan,   nan,0.002469158883110899,0.00045749193471960237,0.006251507044891404,0.0011582948640701705,0.02194725556618786,0.00406644241463739,0.05556686680898904,0.010295568088644982,0.5816692736642947,0.12345161706493354,1.4726916064339324,0.3125593330844419
NGC 7316,0.05410254906579808,0.005882860286918647,3868.4431057014576,2306.2563998294277,65.52888923287514,6.8366078059517825,   nan,   nan,0.0024907240358296797,0.000564057353866548,0.007305469835804671,0.0016544201304755262,0.022138938621207242,0.005013655048272882,0.06493507348359662,0.014705405012918895,0.4092032446434724,0.1027979826299141,1.2002220709531506,0.30151375683587134
NGC 7316,0.07485843679262118,0.0035486489115626957,5174.880514841847,3085.1175390201392,70.11212811179014,2.7861330171688636,   nan,   nan,0.005660470368172445,0.00044835473183710083,0.013845937174647775,0.0010967094685060325,0.05031340455442632,0.003985225880458871,0.12307037987872058,0.009748162887288322,0.6721140156026573,0.062042813055640175,1.6440415423001682,0.15176139716886508
NGC 7316,0.07991463376627565,0.004433391153771499,5319.66470717249,3171.433613540759,76.0969025043586,5.082438455717713,   nan,   nan,0.0034802191421382175,0.0005050465556309995,0.009773077834930635,0.001418261062552754,0.030934120708592718,0.004489134297948141,0.08686854393153887,0.012606292050433602,0.38708956358437396,0.06013885644514425,1.0870167306979237,0.168880665537921
NGC 7316,0.029416540408374374,0.0009148648685565986,2720.049787133356,1621.6167512952745,80.76071349445466,5.734793224108003,135.65406303616453,18.469963607906482,0.0018392738523807953,0.0002893788704833062,0.0019014372533855788,0.00029915923828708924,0.01634848756413346,0.0025721601268324083,0.01690103039888069,0.0026590934680560804,0.5557583365404631,0.08913118547028547,0.5745417429871958,0.09214362302396954
NGC 7316,0.0578102675037731,0.004891596942592195,4246.243677898929,2531.4905593791514,65.17266653732167,4.988967567129364,   nan,   nan,0.003971149440921169,0.0006545747855157255,0.008323163860183499,0.0013719285258950297,0.03529778187526478,0.005818224255701327,0.07398090321695248,0.012194462730736003,0.6105798052735356,0.11312944931581262,1.2797190950919572,0.2371089172230736
NGC 7316,0.06166124827863768,0.0034478851923693586,4349.557849624058,2593.083464510766,72.36845415022148,4.638311488898469,   nan,   nan,0.0034513310641590867,0.0004825060589443616,0.007547009657180974,0.0010550937649294078,0.030677347426581333,0.004288781844019709,0.06708201357133943,0.009378259399825348,0.4975142132698178,0.07491102161068079,1.0879120265001148,0.1638075840930225
NGC 7316,0.1013147118649585,0.002197590576828865,2998.009493305397,1787.328557121586,   nan,   nan,110.05446572479671,144.79585849356172,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 7316,0.03977466919764817,0.0027474239811052857,5987.949818386797,3569.846481801141,93.2949207365364,25.085734681477184,   nan,   nan,0.004924812041313476,0.0014265718730372226,0.009759844062004528,0.0028271371388971095,0.04377446474807981,0.012680163149985922,0.08675091480750767,0.02512916513086501,1.1005613781614592,0.32773862266788595,2.181059366614095,0.6495025238529923
NGC 7316,0.026944799266385912,0.0019344640218625481,4572.297917883225,2725.874780401534,103.18552257994457,58.7310331247894,   nan,   nan,0.001170737425028604,0.0008356263458300486,0.0018960561673144357,0.001353330347787232,0.010406164481254823,0.007427511082909949,0.01685320031713308,0.012029151793967506,0.38620308054165714,0.27704752086738027,0.6254713627856834,0.44868956039987945
NGC 7316,0.10850539011589598,0.003238566960763226,6334.208783085123,3776.276027892798,87.04452168804814,3.2230923687030493,   nan,   nan,0.005264124451406797,0.00039872421569228325,0.015477998319408385,0.0011723607215903325,0.04679046190890844,0.0035440822873257427,0.137577045808042,0.010420593242702158,0.4312270741474774,0.03510716451934765,1.2679282168479762,0.10322488353869372
NGC 7316,0.049528461428600914,0.0019718532395355975,6784.484856219215,4044.718248403462,96.26712063971249,22.39048751795244,   nan,   nan,0.0056160197592598875,0.0013838608965685893,0.009527456941137222,0.0023476902984255776,0.049918302853782646,0.012300524268725471,0.0846853290054553,0.020867575319774106,1.0078710586587414,0.25157329424250324,1.7098316112148106,0.426788692202067
NGC 7316,0.03677752020341089,0.00325335276019898,9099.565697102005,5424.903906092318,111.64527137148025,29.44494210715865,   nan,   nan,0.0036808209242271297,0.0012572857953363444,0.006844754399158317,0.002338014441828541,0.03271718076546162,0.011175454466995985,0.060839978793446124,0.020781570932203307,0.8895972481153663,0.3138910310689606,1.654270827857599,0.5837032172970313
NGC 7316,0.031826957083774775,0.0017223762123908532,3204.564167949879,1910.4705518761489,70.47459297600416,6.793968455036551,   nan,   nan,0.0015883093552669625,0.0003464370942916948,0.0023366777852740907,0.0005096688875765303,0.014117775723809282,0.0030793253111553016,0.02076968998634543,0.004530220151602282,0.4435791862429241,0.09968559276807923,0.6525817071256779,0.14665474919015317
NGC 7316,0.045606217562080456,0.011873892913634734,12135.322826861962,7234.736562140804,127.24501830819227,20.956452489222944,   nan,   nan,0.01567986143581642,0.00421357845750306,0.02806483225479625,0.0075417358173924,0.13937131730490596,0.037452625623869105,0.2494558167687345,0.06703513675411772,3.055971855486367,1.1434362866668275,5.469776493285554,2.0465963752747123
NGC 7316,0.016373549430354805,0.0006652202242144488,2179.2678539816866,1299.2178211566613,75.45776352287922,7.208468464370351,   nan,   nan,0.000914032233529514,0.0002000400619468611,0.0009449245077771171,0.00020680097499508829,0.00812442616075458,0.0017780671762573754,0.00839901385236505,0.0018381619265568246,0.49619211737271607,0.11044918034483944,0.5129623169423594,0.1141821191236616
NGC 7316,0.09446125289545795,0.009476151264991963,16071.279011873869,9581.243058237082,131.30034022532476,12.993816531058263,   nan,   nan,0.019823802369822584,0.003112380107884556,0.03843309806283608,0.006034080024790827,0.1762049659420624,0.02766456306805175,0.3416147219828536,0.05363425469164734,1.865367656483148,0.34754636625455015,3.6164534294386823,0.6738002794043703
NGC 7316,0.007867643010181311,0.0003442966113029987,2076.170307489405,1237.7539747849075,133.79282698969374,8.554258195105211,   nan,   nan,0.0013031369542262918,0.00019303743263229437,0.001308355087892206,0.00019381040981073552,0.011583005033728132,0.0017158239175293496,0.011629386703991513,0.0017226945680160874,1.4722331731039229,0.22740348002223545,1.4781284164701203,0.22831406869904464
NGC 7316,0.08552595731351594,0.010709044862753881,22404.284429620566,13356.801801181457,191.71207028393798,31.721791106075354,   nan,   nan,0.013553457206261558,0.007257026814825887,0.015123432214579196,0.008097650027086739,0.12047065547132425,0.06450448500705433,0.1344254653362379,0.07197641101414638,1.4085858756273273,0.774557875035302,1.571750490245541,0.8642793747084071
NGC 7316,0.14137500122949967,0.004159728051921958,18798.929180491374,11207.390118229561,260.08718405646493,52.115500616270594,   nan,   nan,0.005710509090983881,0.003249006493710901,0.007775250443849578,0.004423745550494064,0.050758176515137324,0.028878974269909072,0.06911074445208877,0.03932070747677317,0.35903219150279303,0.2045451161723536,0.48884699452556357,0.2785022280793433
NGC 7316,0.059684826735353,0.0021324957203521823,4804.982625857962,2864.594680841027,79.92373990252325,5.645471157024469,   nan,   nan,0.0019772845068636146,0.00031281136101687647,0.004411292187137075,0.0006978774719123628,0.017575202914656023,0.0027804411175010213,0.03921001506644513,0.006203122583447699,0.2944668498844068,0.04775868653908732,0.6569511417081811,0.10654891598376147
NGC 7316,0.03451067251010792,0.0024674598697720764,6243.4001345398365,3722.138444979753,133.42391819797118,13.274927443120024,   nan,   nan,0.00817570058467402,0.001170546073102166,0.013088856109759205,0.001873981191214185,0.07267016772059749,0.010404463639052508,0.11634102287821166,0.016656985668734556,2.1057302693627005,0.33698767275093977,3.3711606994658316,0.5394991063723672
NGC 7316,0.05743053690244892,0.00166384491374982,7701.973688108138,4591.699119770688,126.22642053414849,12.894309567835085,   nan,   nan,0.0068550446350945,0.0007867276016282186,0.017163982257578324,0.001969845466324632,0.06093144412582004,0.006992871885244754,0.1525630074748278,0.017509080590575127,1.0609589847526193,0.12558201149563286,2.6564788647887827,0.3144381301541045
NGC 7316,0.03951818083028693,0.0012081369725654356,2638.45817714702,1572.974253988258,86.25407231803445,8.314482968561249,   nan,   nan,0.0007186139561271873,0.00015414916004115816,0.0019014012019090386,0.0004078676675792966,0.006387439972547254,0.0013701633515272422,0.016900709953333592,0.0036253543661271667,0.1616329456049224,0.03502207290627273,0.4276692296620295,0.09266590350709389
NGC 7316,0.04181349450453101,0.005578109370855409,4145.99568624862,2471.72548922762,90.55899327326101,27.905536248835222,   nan,   nan,0.0036946975971664455,0.0013717902693666003,0.009701477462666924,0.0036020248022388614,0.03284052434188788,0.01219323382992128,0.08623212005478695,0.03201679706851531,0.7854049208522671,0.3098621169559915,2.062303595444352,0.813630957642726
NGC 7316,0.05232540681118412,0.0020029426546915785,5071.550765571884,3023.515082823965,81.9915932132856,3.350241486704433,   nan,   nan,0.0032434322255254287,0.00024294909468729192,0.009791794244479034,0.000733453755666203,0.02882942707823265,0.0021594664916654072,0.08703490577501918,0.006519344353128642,0.5509642224524588,0.046346539949511115,1.663339304538693,0.13991838015225475
NGC 7316,0.011181612681760858,0.0004462109828743486,3963.6241763623325,2363.000707037388,117.1309878372263,8.485301834332484,   nan,   nan,0.0008952524370792054,0.0001889812533513735,0.0009374440564888459,0.00019788759617348474,0.00795750089928391,0.0016797703432091392,0.008332523446544237,0.0017589348649472809,0.7116595008038482,0.1528869203904882,0.7451987189769167,0.1600922029350101
NGC 7316,0.01507906115485327,0.0009500916830443319,2558.4382765279956,1525.2685967262262,74.32570876060105,4.330209737862121,   nan,   nan,0.002254562494256164,0.0002567662934597553,0.0027430876285429793,0.00031240315795666933,0.020039803671540235,0.0022822814286637128,0.02438208640030112,0.002776812781978935,1.3289821870037528,0.1729733973865631,1.6169498982669503,0.21045377435619617
NGC 7316,0.03895605459274644,0.0013548999802482867,2099.9200595158113,1251.91295044121,78.27436978257255,5.132583437739835,   nan,   nan,0.0023469639329978613,0.00035409161097152246,0.002840948052148852,0.00042862008159914595,0.020861118980416773,0.003147362906855165,0.025251924198664063,0.0038098133481814685,0.5355038953123626,0.08291164462573285,0.6482156487008809,0.10036271626852827
UGC 01385,0.04578111051193049,0.004511272350971591,17660.019418343752,13356.097108947597,301.4712884197302,50.13034152816316,   nan,   nan,0.011798830674550984,0.005158550498931214,0.012197605137451249,0.005332898132293913,0.1079166042875854,0.04718206983776988,0.11156394757946123,0.048776719771907985,2.357229937868425,1.0564533351971903,2.4368991125802384,1.092159128673075
UGC 01385,0.034860409357477105,0.005208161494451103,18746.45765979102,14177.760100258607,209.96792698837302,21.142066704535342,   nan,   nan,0.02416146908386077,0.004350440673033273,0.024978073468020612,0.004497475975990049,0.2209900090992669,0.03979078923481671,0.22845898417109017,0.041135630180768795,6.339283249175828,1.4831892045283819,6.553537046233472,1.533317729526287
UGC 01385,0.045473191195414105,0.004875212553966796,17394.774328689662,13155.49506379678,180.59278246128866,11.880354556022343,   nan,   nan,0.02829065358269052,0.003605943145932824,0.029246815298941627,0.003727816073931511,0.2587571049990137,0.032981330972272176,0.267502524643875,0.03409602724235016,5.690322104007272,0.9477475907034003,5.882642445178823,0.9797793696883252
UGC 01385,0.0619909287385328,0.0024730373998613545,14222.260814102026,10756.154561864374,181.91428098126488,10.876869407355272,   nan,   nan,0.018099199100869785,0.0015195173892775602,0.029135614881490555,0.002446079144882792,0.16554217626867648,0.013898085439980416,0.26648544322473355,0.022372772558199056,2.6704258128944196,0.2482193217875504,4.298781267638751,0.39957693848449344
UGC 01385,0.04778790708313612,0.002661757657110217,23573.28080659825,17828.23664373681,519.0077417829707,53.19933697365526,   nan,   nan,0.07017415504410172,0.01182427050848629,0.07254588676558069,0.012223904781684175,0.6418395797004001,0.10814928670906128,0.6635323423751978,0.111804494153768,13.43100417818672,2.383551637424089,13.884942506916186,2.4641104275471633
UGC 01385,0.060832807713223185,0.007551092413851792,30102.893053694315,22766.51860454877,295.4666844201497,22.891859654948085,   nan,   nan,0.05689960020661372,0.008987936155140461,0.05882268124214148,0.009291708580706218,0.5204254395194653,0.08220709120849276,0.5380146719483736,0.08498550964227602,8.55501264996422,1.7186782751060168,8.84415321555881,1.7767658114863827
UGC 01385,0.07567186323423063,0.010269023541556139,31610.04797621366,23906.36560087168,197.9623726772307,15.92030794674062,   nan,   nan,0.047395840736267715,0.007966651409788408,0.048997715655455916,0.008235906662675822,0.4335004315847487,0.07286603150782041,0.44815179039652514,0.07532874271876086,5.7286871639847785,1.2375712004713755,5.922304159596813,1.2793983784673502
UGC 01385,0.11485031504783313,0.012434226997931534,28239.304420447213,21357.1042583173,186.63172686528776,13.843363382270645,   nan,   nan,0.06000423427741313,0.009207417682596617,0.06203224509947942,0.009518608099880537,0.5488216065395473,0.08421455294773178,0.5673705668062557,0.08706081916227727,4.778581637420609,0.8973935339023614,4.940087161014368,0.9277234567873427
UGC 01385,0.17410248252680643,0.00488030612947637,22080.82410118419,16699.50747991893,191.6185039297233,9.409471288712485,   nan,   nan,0.03758027181784512,0.0026444754130641747,0.07083320725514752,0.0049844417284328575,0.34372349554381815,0.024187380476222996,0.647867522521691,0.04558960463446835,1.9742595886930865,0.14954290675821677,3.7211848626106714,0.2818660748193959
UGC 01385,0.20404732395455819,0.011129394100888175,15535.554944799182,11749.386096511475,188.78678527073484,25.119473379518137,   nan,   nan,0.011537406705841167,0.0021061098835224853,0.06688148029087627,0.012208960839866573,0.10552552098783112,0.01926328406225036,0.611723520898236,0.11166781116372347,0.5171619942995768,0.09852998765290837,2.9979492455116357,0.5711709394739434
UGC 01385,0.41075109673837684,0.07747434029769733,22350.08817376786,16903.148602911093,284.57332850310405,22.48807135539165,   nan,   nan,0.07622436995238571,0.015312834800313781,0.46373781245939655,0.09316102602468775,0.6971771522210752,0.14005702592469121,4.241522857711127,0.8520862666684784,1.6973226797374426,0.4677148989438229,10.326260578222426,2.8455083882800603
UGC 01385,1.0973207819815385,0.06344654835719388,34817.23786707882,26331.92960299666,293.5195568371199,8.621130498822723,433.4142895033374,51.76308330690633,0.4362458153282842,0.026379838246663574,1.3404831152976722,0.08105917927791656,3.9900705691489304,0.24128005933469693,12.260569703723949,0.7413981618432085,3.636193385441651,0.30421992825143607,11.173186460192479,0.9347979117031529
UGC 01385,2.9030642281478856,0.10411154826017154,44130.700217614314,33375.6110061099,340.0616745292815,9.907510615862979,558.0355416990109,67.49592947894189,0.8419189338001726,0.04940373979806831,2.561433404817438,0.15030471980300644,7.700511595365927,0.45186544202337803,23.427846604570878,1.3747442790685467,2.6525460651894517,0.18241847909504455,8.070040744333623,0.554985482867095
UGC 01385,2.6129387137829267,0.1387812618038874,46886.861111354236,35460.0671550711,293.8057491172938,14.584477506748218,339.1176587685273,24.55087410699392,0.608823115991825,0.05675376320137422,1.8099462252324297,0.168721023850615,5.568528365386077,0.5190915586613508,16.554458315222007,1.5431868180933948,2.131136232171379,0.22864565662777642,6.335570837501583,0.6797316531831405
UGC 01385,2.046126072735174,0.12054402073514615,40711.062063198406,30789.369125903155,209.02258598677975,7.3160232181097555,248.14842703753624,17.692390739713055,0.4335631729800254,0.042371922572346433,1.0274364393254143,0.10041087428131133,3.9655340993302226,0.38754976041879113,9.397325439416566,0.9183961432177377,1.9380692872112548,0.22115940135481182,4.592740185776834,0.5240925475508424
UGC 01385,0.9800084624918913,0.07208000340142615,29588.37242889329,22377.390648935812,192.89381370012842,11.515872758329335,   nan,   nan,0.13658995283333367,0.026738958045967515,0.27910149423633923,0.054637130990582365,1.2493037908721223,0.24456470595284965,2.552768688726271,0.4997320333816922,1.2747887785534904,0.26658619147944257,2.604843515570553,0.5447297025973452
UGC 01385,0.4850458677589785,0.05757580618260151,25101.283067942124,18983.84981084595,299.0756431260487,20.891966319058085,   nan,   nan,0.0850223391573914,0.014682599322599197,0.4209423670328556,0.07269299073986493,0.7776467332685287,0.1342926519343754,3.850099395777028,0.6648778114152956,1.6032437032428135,0.3359639922924837,7.937598589521764,1.6633449462218388
UGC 01385,1.410307947482416,0.0527922624640796,38841.534468088284,29375.466794743916,311.42331190748445,7.0229054978252705,515.0891636929082,60.806044128394205,0.5472839163842256,0.024748383199817262,1.5867873802224266,0.07175511826079062,5.00566738064864,0.22635814939634638,14.513362427460606,0.6562996721074077,3.5493435242880182,0.20835954229464423,10.290917280420105,0.6041147608473589
UGC 01385,4.311891533386219,0.12417559217574478,52104.22743246816,39405.90884867644,354.18350013933735,8.642448919891697,564.8720422877775,69.96116226945443,1.1813112466595954,0.05910568687872521,3.85015703976031,0.19263862683901756,10.804723100332927,0.5406031494116731,35.21500436488692,1.7619463348965492,2.5057965898895773,0.14465948321841748,8.166950418910895,0.471477546037426
UGC 01385,3.1206167220258885,0.10685979089932374,54004.71079603075,40843.2246784061,329.9914746619213,12.168863564170186,424.35883051857115,47.36291598242191,0.8428094721712309,0.05531141430720786,2.278549656023147,0.14953534363960871,7.708656798873228,0.5058992857022925,20.84048397346981,1.3677072713121106,2.470235048240339,0.18285668685945786,6.6783222131618505,0.4943561441849825
UGC 01385,2.0390435298846574,0.09838992925041298,45550.882689015154,34449.68067505889,220.08683318630437,7.214973438906465,237.1745628230795,12.530545764648526,0.41355998756840345,0.03701713401553505,0.9677688937628024,0.0866235417191041,3.7825773382663255,0.3385728224773459,8.851583316243254,0.7922919424424618,1.855074343842132,0.18863581142970837,4.341046763598991,0.44142537005271204
UGC 01385,0.9373945515976128,0.04825111486457777,32662.37805136506,24702.229837479874,195.66972505395879,7.879551436164121,   nan,   nan,0.12652107588914827,0.017046735031264318,0.27411483092279715,0.03693268380814904,1.15721000304027,0.1559159385795898,2.507158764627295,0.33780040867941435,1.2344961906040772,0.17805390447886743,2.674603517114874,0.38576352262552044
UGC 01385,1.1706491671490526,0.17546935427593083,14655.49108760108,11083.801323697598,250.10326203215664,52.88448747393913,   nan,   nan,0.012820286823554598,0.006048467827839234,0.3640356473447415,0.17174794382180625,0.11725923171141178,0.05532159305675925,3.3296088387650755,1.5708721823257845,0.1001659890955885,0.049584884476639945,2.8442414108352017,1.407976729959233
UGC 01385,0.7003533151692114,0.033139905764347964,21893.00605387007,16557.46304330035,328.35620104365955,23.326971124195023,415.5124545807894,40.461909208809075,0.05537240078040375,0.01031577220286427,0.24810377055932156,0.0462212572272544,0.5064570912405117,0.09435198600981212,2.269251688428618,0.4227572429382401,0.7231451329935482,0.13899829323705148,3.240152704753524,0.6228012541877593
UGC 01385,1.6771337445964105,0.05056540178463301,33442.00106468324,25291.85293600802,351.5285253435634,8.935449418734757,630.7403207294363,67.78156317436799,0.6610925899932062,0.02985678645510887,1.7862006442529856,0.08066980633074003,6.046604905148094,0.2730815534224574,16.337272177305422,0.737836808398975,3.6053206398295705,0.19577567291079412,9.741186253000272,0.5289646841842772
UGC 01385,6.151769010898974,0.21068949586128816,43653.97463757456,33015.06412677875,372.40031794508957,11.293147398119245,517.7448407586412,86.36028745449383,1.6788318209806596,0.10517321991941657,5.793365425305911,0.3629350411009765,15.355235979523963,0.9619543723240019,52.98832921169195,3.3195422743943355,2.4960683589256,0.17821249600846703,8.613510864568145,0.6149812624648925
UGC 01385,3.951610357520821,0.1404780544408663,45475.45865172466,34392.636878541845,363.147826972037,58.19192597180001,607.1098064112532,69.25479542160674,0.34730517907120373,0.11444918766675766,0.7497923678047835,0.247082774991959,3.176585596545347,1.046795910302282,6.857886894568882,2.2599132736601018,0.8038711586276659,0.26644059649577717,1.7354663729729198,0.5752149341974836
UGC 01385,0.4316937019888541,0.022853302502648547,16160.099443467496,12221.722170810757,352.5731848234696,29.20211360969068,414.1526752104228,33.06090032640162,0.042642228348708185,0.006666156094089375,0.2553711477245306,0.039921551911816275,0.3900220801179964,0.060971205466722744,2.335721891059638,0.36513773602211036,0.9034694699531808,0.14911575717888945,5.4105998774101725,0.8930082579921974
UGC 01385,0.7396801180295485,0.02896719327504232,23516.490943226585,17785.28867057436,337.1952577251825,11.342156951298852,400.00282140785157,32.407986212067485,0.20034365002534812,0.012705063263074044,0.6882890795139791,0.043648781967392976,1.8324194149128068,0.11620535309208327,6.295354368427971,0.39922840331713644,2.47731332808327,0.1846434366390305,8.510914671058506,0.6343503326733663
UGC 01385,2.068724914750954,0.06321392449696144,29363.542895788014,22207.356916268345,363.81015772780165,10.31145869617182,420.04922466408647,47.910371731330194,0.5370373335862015,0.029796732868009042,1.918463651657043,0.10644315650028174,4.911948227317675,0.27253228041618566,17.547000075400952,0.9735696965241496,2.374384429893621,0.1503971632801535,8.48203642266926,0.5372652384119414
UGC 01385,1.447747821615878,0.04096919465259591,30449.067849958832,23028.32790650053,337.96475415012435,46.178508370613386,460.9097418107689,90.47495523016143,0.0941925005817814,0.026122147284191384,0.22586822704697618,0.0626394145743859,0.8615205262727527,0.23892311953340117,2.065876928969034,0.5729239703397359,0.595076375463775,0.16588784079857696,1.4269591002825632,0.3977895507434143
UGC 01385,0.30883285588462056,0.02657047139917755,10859.288632525268,8212.771887785138,   nan,   nan,439.71389889292993,62.50829150270555,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 01385,0.37422101646411593,0.03170709454283277,14308.729919392028,10821.549141055391,301.5664224753173,24.008591708193297,   nan,   nan,0.041771128338315255,0.005717669541726661,0.3197936439424451,0.04377364103737414,0.3820546672692598,0.052295985797353395,2.9249546060067666,0.40037041198041323,1.0209332198366656,0.16435204087135438,7.816115283004798,1.2582551664379562
UGC 01385,0.3955907269783007,0.032246355497575874,17032.991919892604,12881.882609650895,291.1059749252006,30.71122382600544,290.55637862408224,30.592344394649437,0.08093037445242934,0.012047783927704498,0.28719199304549875,0.042753133188735915,0.7402200637955421,0.11019362566773139,2.626767475772215,0.39103645807331916,1.8711764794126362,0.3175805998121966,6.640113876876342,1.1269761944109216
UGC 01385,0.18533007183783068,0.009358690544906496,17351.531992346285,13122.791570053669,213.02830239807966,12.306669004274989,285.7243855660872,29.26375117676617,0.05958842888722569,0.004366757927099241,0.17499642888281622,0.012824084428947162,0.5450184918927468,0.03994003306233388,1.6005840653532513,0.11729396605837326,2.940799010587198,0.26171851816007297,8.636396940232181,0.768602342867503
UGC 10099,0.012234663189788398,0.0009919713254824055,2161.973815439367,1726.051856852435,199.422353734056,37.806870954574286,221.21865260192035,31.985807605416664,0.005283617879411314,0.0024104146032475925,0.00596612564540872,0.0027217782793379102,0.014132293745814145,0.006447227638288338,0.015957823232051215,0.00728004390788109,1.1551028031249437,0.5352216702003927,1.3043124264646968,0.6043585674512912
UGC 10099,0.010255328344556124,0.0006082919321533911,1911.3999258618721,1526.001510601703,153.8620741107434,33.8656932404721,275.8091205414895,39.82142673179393,0.004545126405894214,0.0014766462567009845,0.005395693072300495,0.0017529831441403922,0.01215702250729574,0.003949641918593911,0.014432065527891837,0.0046887707040640676,1.185434741711522,0.391496726460629,1.4072748373339863,0.46476070985672435
UGC 10099,0.016808072973143677,0.0018718722951056002,2547.496658402288,2033.8411345397778,114.43039345502837,24.841208690940462,222.96752943944466,48.384592988019214,0.008606416749134989,0.0029448591455119677,0.010460656181448267,0.003579324580940189,0.02301991029132145,0.007876726787263293,0.02797951504143683,0.009573755624260967,1.3695746281030066,0.4928245266162038,1.6646474040268113,0.5990028232406073
UGC 10099,0.03343263868315221,0.007165570618538087,3147.770650208561,2513.0807298737946,93.33935717885197,20.33929702780304,195.64357290156886,59.17809911344148,0.026512155471089274,0.008922263079347821,0.03363580482911506,0.011319619029023155,0.07091307083582524,0.02386471648642852,0.08996696677748588,0.03027701564721906,2.121073107865717,0.8462853738681164,2.6909921059513358,1.0736769289167534
UGC 10099,0.06176084679240518,0.0017903315876578389,3627.373225885113,2895.980468281835,222.47703155474161,52.06316265208919,207.57238070331744,122.6153097341711,0.00735795251154114,0.004045785466017443,0.009627460397245014,0.005293679089221805,0.019680595499922116,0.010821416299067127,0.02575093458030661,0.014159204846451116,0.31865812277596994,0.1754581562364928,0.41694594419766345,0.22957697102432814
UGC 10099,0.06444739660828545,0.0010738133732204782,3913.0504238391964,3124.056237487118,204.58041072117703,65.9349447886839,   nan,   nan,0.004412315806417001,0.0023421131438427383,0.005923500297276269,0.0031442690216394622,0.011801788944383584,0.006264539126437676,0.015843811591812668,0.008410095969056612,0.1831228190040857,0.09725178815444062,0.24584098700079632,0.13055978341479443
UGC 10099,0.04075678071182089,0.000766687311636701,4044.0926588845937,3228.676395038955,261.244486705539,53.22381323838699,259.6205821540603,90.96508027074242,0.007064863472867315,0.002678926426807895,0.007654181207187379,0.002902389889098389,0.0188966590982461,0.007165426427713512,0.02047292966154367,0.007763132651483386,0.4636445462132736,0.17602563715881847,0.5023195969844058,0.1907088691945225
UGC 10099,0.04889467168687064,0.00041164091789229853,3970.277583889939,3169.744581598729,220.24136078820874,46.503998878730016,296.86726243330156,66.66139692702137,0.003153274048896197,0.0009307486790424167,0.004441783984662764,0.001311076840201631,0.008434182058036881,0.002489508900144282,0.011880608601790289,0.003506787101554679,0.17249695656104908,0.05093645690077152,0.2429837074656237,0.07175042035325485
UGC 10099,0.046334238975666034,0.0008731443390488387,3688.062158882966,2944.432675491683,280.36946892192543,37.91760301831472,300.0000224713443,38.176016666058395,0.008132835866908602,0.0024619444562713213,0.012668010074556165,0.003834816991935403,0.021753205489275697,0.006585056496512109,0.03388360847331138,0.01025713089560306,0.46948446699858637,0.1423958513604816,0.7312866084000318,0.22180111699404784
UGC 10099,0.015437154569065942,0.0012232125011416971,3154.06260631806,2518.1043115625816,   nan,   nan,250.5573914962117,39.69988813629099,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.008820143949698395,0.0004885470688634287,2541.1485572318425,2028.7728943808215,   nan,   nan,198.82988837109795,35.14566318758951,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.0295752020393704,0.000707013106894091,2513.664791180685,2006.8308234224294,335.60543022674176,63.73182186470945,363.3986207962709,74.62656609220687,0.007571883451096903,0.0023615322181627886,0.012822641058669666,0.003999147659569264,0.020252804722489307,0.006316480063277969,0.03429720584911929,0.010696672383926254,0.6847900716123206,0.2141999923268945,1.1596609146900494,0.3627379679199468
UGC 10099,0.04308424812196262,0.0010158395649861266,3452.715888898843,2756.5398534366227,315.1139374303032,70.57416107610287,302.609109501842,84.35537492638484,0.008719382210151823,0.003280530561592974,0.013177017255878668,0.004957645711208625,0.02332206330742849,0.00877455989374425,0.03524506934526603,0.01326040358662012,0.5413129931247388,0.2040600370711666,0.8180500039247408,0.30838224141514997
UGC 10099,0.04858697741926074,0.0016906645620847047,6865.127379811102,5480.901790500814,197.41115960996916,26.579252983383192,224.86128971394015,59.53069318843138,0.014111943971644048,0.004266628249229966,0.015016792322487415,0.004540201581347418,0.03774575339917754,0.011412112892809115,0.040165985706166155,0.012143849891726184,0.7768697581960398,0.23643054830622415,0.8266821242978504,0.2515903159579204
UGC 10099,0.05663784752610511,0.0013142680487505868,6430.718374725861,5134.083118757975,245.02967696384133,37.67108234666911,217.8703134014697,50.872445929845576,0.011849136525354331,0.0036822262547576722,0.014867245648735355,0.0046201309392093475,0.03169333623899774,0.009848990645891006,0.03976598752870352,0.012357639985938095,0.5595787556084273,0.17437828043537595,0.7021097952279148,0.21879440121981977
UGC 10099,0.05039176577354386,0.0011965514951554426,5619.725056425947,4486.611220706879,273.13645307693776,45.319001800541116,   nan,   nan,0.013637350241319702,0.004301504522328462,0.01615119886386621,0.0050944247764090345,0.03647633949379257,0.011505397787257631,0.04320022603842206,0.013626251755773757,0.7238551563704677,0.22896504657378922,0.8572874035127099,0.2711714471395575
UGC 10099,0.026489009164322924,0.0007662194917902746,4476.398500335399,3573.8154120982163,294.9170775987917,43.21769583687153,277.8890546007625,38.3249195714969,0.01003662563586122,0.0028362887510706325,0.01234020882169722,0.003487267208790249,0.026845344409835128,0.00758632942292649,0.03300682599180372,0.009327526268848984,1.0134521923149975,0.287891780255326,1.246057403923564,0.35396803819275346
UGC 10099,0.030628617775294485,0.0008348518040450423,2153.27352284163,1719.105603971566,276.1151450374658,42.52376140023951,218.20529009013427,71.58849223273926,0.00542498515203276,0.0013557597837031044,0.017836467520855357,0.004457517333303898,0.014510414167905205,0.00362630227040349,0.047707878227652274,0.011922691187941765,0.4737534770377241,0.11909801187591124,1.5576242642635407,0.3915748635417295
UGC 10099,0.07582272605277322,0.0015646982711856217,3162.620260112307,2524.9363131906016,256.81815528675287,44.24714197332864,388.0383307844597,81.283796805112,0.005593132622571542,0.0019675995132700246,0.015982840897776806,0.005622578989854024,0.014960164604160156,0.005262813271188164,0.042749912581710015,0.01503892592295362,0.19730449408727088,0.06952876456861909,0.5638139751392707,0.1986842181132289
UGC 10099,0.08687572292556046,0.0018405535845395925,4585.890810996335,3661.2306459148376,254.95312741913028,67.746398346438,416.757773449419,100.15221542741314,0.004785628151905646,0.0025740336567583863,0.012246374396393596,0.006586926286161395,0.012800301676718459,0.00688486574524475,0.032755843484717447,0.017618302322882806,0.14734037594929034,0.0793110474378909,0.37704254286072897,0.20295617416655784
UGC 10099,0.05044664338020501,0.0034969407034230746,10209.234441890954,8150.731021539037,180.1878810210329,44.981016245528224,189.7606495648596,31.851775859536655,0.009579510815136786,0.006441662031663472,0.012276671962314026,0.008255345516168359,0.02562268200890415,0.017229758495114537,0.032836881536889836,0.02208088670876397,0.5079164894241179,0.3433541670431806,0.6509230215656895,0.44002732049971727
UGC 10099,0.0869231566084657,0.007049879665964189,11248.334857992202,8980.31619129749,197.28128934994666,62.34129096375047,196.30058614614236,17.044915160358077,0.016012135790544904,0.012302686849132214,0.025274522045745776,0.019419303836650584,0.04282826874585734,0.03290646454434224,0.06760272562998662,0.05194155073707544,0.4927141445031941,0.38067290269885434,0.7777297588776545,0.600877097055446
UGC 10099,0.08124555313276839,0.004510927104938975,10295.301279644944,8219.444032356721,205.49725609707838,43.00981148975758,220.21756673969742,59.87330633321968,0.016863734887612444,0.008891383262832241,0.02409411473163178,0.012703592050356354,0.045106073248019685,0.02378212106643883,0.0644454452808965,0.033978780937623035,0.5551820562327769,0.2943375885535804,0.7932181245117775,0.42053576361967154
UGC 10099,0.07705731999183985,0.0036326546144120754,8404.446905410574,6709.845329745477,223.90087260026525,52.25485697608203,241.71542545924314,102.40958318627418,0.015584484741179142,0.008683991589380179,0.02003833046116639,0.011165764930950393,0.04168441421506451,0.023227402667691365,0.05359728479918969,0.029865496238059244,0.5409533347315838,0.3025070234832025,0.695550854933256,0.38895964826884577
UGC 10099,0.039135048778422936,0.0009625955361777208,6308.150165996541,5036.228471334128,281.1097843809405,26.07655760797511,312.3311292459491,49.41276465183694,0.017432628745351505,0.0038115222453190523,0.018021813161724343,0.003940343293619023,0.04662771529164408,0.010194823550630328,0.04820362926435642,0.010539386109234914,1.1914566800630186,0.26214690286849524,1.2317252889418508,0.27100689020756513
UGC 10099,0.026993729055967867,0.0007643925285025662,4417.870730674583,3527.0890066577876,291.66829257898695,30.815668402672046,419.6234099643384,43.88221026967352,0.01538666170176675,0.0032316918388340253,0.015906696942986416,0.003340915897796907,0.04115528940580083,0.008643929104017884,0.042546247449100974,0.008936074849717713,1.5246240828923958,0.3231171996710865,1.5761530154239547,0.3340378486156125
UGC 10099,0.009734459457872447,0.0005560422680332667,3034.158337417509,2422.376399729227,320.39915786294324,52.15712523310599,670.7726355919145,74.1218831542362,0.013236439700762409,0.002890933731958275,0.013683802179128016,0.002988640918207542,0.03540400881919427,0.007732490432156136,0.036600586259011435,0.007993831560274483,3.6369773763413593,0.8210593516372947,3.759899192904011,0.8488093474622719
UGC 10099,0.011706322565049204,0.0007663000591370711,1711.667159312683,1366.5411238362617,177.55892512868377,36.358742505907436,   nan,   nan,0.003277241459421764,0.0010576141226067823,0.007770139173910592,0.002507538436425734,0.008765762407040174,0.002828840728365815,0.020783086846506937,0.006707008449754944,0.7488058148347572,0.24657194402034927,1.775372815076669,0.5846070071864178
UGC 10099,0.04650381046162543,0.0008265510038307029,2486.185746035553,1984.8923499519121,   nan,   nan,347.49038719732437,86.52550071338301,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.09095849482401296,0.001617686767309093,3767.8235522245254,3008.1114362082603,242.85453453152778,43.28142378640308,328.3883805536705,54.642317642893225,0.007398558961572194,0.0028369159266339924,0.014301934523540425,0.005483957895347574,0.019789207116604268,0.007588006953265339,0.03825392835611218,0.014668150807939118,0.21756304515474387,0.08351242699663394,0.4205646589702931,0.16143539154197684
UGC 10099,0.1084473467154006,0.0010420177033635075,5900.582209327819,4710.838918399267,229.96038586150553,50.74023490190581,301.43370822969746,61.11807351296052,0.004689186807113887,0.0017898887643130407,0.008244349191356564,0.0031469140799201315,0.012542346342902695,0.004787483570333917,0.022051474420458596,0.00841717080706541,0.11565378704762315,0.04415968015987508,0.20333807223821243,0.07763986345442868
UGC 10099,0.0922409683600641,0.003685760117970079,8878.873682045125,7088.613167252438,220.24488559410383,41.416812980440284,   nan,   nan,0.014883299550442864,0.007285215715907519,0.021840071917303572,0.010690481275958464,0.03980892751033637,0.019486043625527652,0.058416471215255526,0.02859423696491921,0.43157534247625834,0.21195420465289927,0.6333028832397541,0.3110261308055483
UGC 10099,0.10799620400997675,0.0037836506541262097,12400.54278714733,9900.202276353317,204.410710988053,37.97836110408004,243.71055325723933,24.755498905982098,0.018409320807992093,0.008159393720791882,0.024302279575324683,0.010771275563938676,0.049240110707714516,0.021824240791393106,0.06500223170750073,0.028810340520622875,0.4559429765065232,0.20271376649668896,0.6018936712025156,0.2676039316470006
UGC 10099,0.11653522487310417,0.007701478552912273,15744.262060517929,12569.722867742148,182.82146609445638,28.025796005105438,225.4074485243608,38.990533554678535,0.03762037694977977,0.01573011212521109,0.04633968635030469,0.01937589469426286,0.10062465341300944,0.04207392931921191,0.12394652197375897,0.05182544265252457,0.8634698523350358,0.36552227035088675,1.063597054956774,0.4502397034650267
UGC 10099,0.15058350206713067,0.0049153699686827965,17319.46519281852,13827.315311805445,165.55569037547414,3.880237482704506,   nan,   nan,0.15260504048739726,0.00990949021008088,0.16886787817845772,0.01096552630412462,0.40817850731855876,0.02650529044990964,0.4516773379751337,0.02932991036524522,2.7106456000511354,0.1970050936216313,2.9995141019749583,0.21799956308114654
UGC 10099,0.13247242670157242,0.008048035222869808,15624.607325221594,12474.194430408883,171.633791138572,6.152629661805831,197.57289116361787,17.640425650950473,0.14185020537098633,0.017697161735502388,0.14664442956314425,0.018295286783703624,0.3794121406883794,0.04733527174398301,0.3922354345209783,0.04893509956477366,2.8640838711523045,0.39743541857389425,2.9608835913045333,0.4108678594615483
UGC 10099,0.1545885918770284,0.005260699380322545,12076.81002851275,9641.744853686845,209.44288187865303,10.327712895064145,   nan,   nan,0.08938097840489205,0.013984162145509939,0.09489442118699147,0.014846771609188063,0.23907070324452434,0.037403970487634934,0.253817718400747,0.03971122483623606,1.5464964156908776,0.24761549003184935,1.641891651375239,0.26288958817460806
UGC 10099,0.09542007504670506,0.0016963014035495346,8608.816276092117,6873.0080277392335,254.9293049044761,18.052322438992043,271.2966200081994,22.61046729678909,0.03345089956855751,0.0053601587738619245,0.03952731177609794,0.006333840636769566,0.08947239364275404,0.014337020588033081,0.10572520453815137,0.0169413645083613,0.9376684476401868,0.15117343648099626,1.1079974993354624,0.17863434565643743
UGC 10099,0.06508378141612331,0.0010117565709801008,5784.327875200259,4618.025219847051,278.3507442148675,21.43140599817323,255.71910174239696,35.522153702170776,0.02218321285358926,0.003566536555909952,0.026213804415430475,0.004214560457683179,0.05933428333158959,0.009539551007219989,0.07011505991713753,0.011272845189953017,0.9116600486414056,0.14725695667590422,1.0773046432082047,0.17401289374046178
UGC 10099,0.020280513754008272,0.0006963059859781552,3831.2691571337964,3058.764561689603,286.5290723861748,52.79486211200494,412.91197310707497,59.592605137392226,0.011715046250734275,0.0030844205531057596,0.01211098898483628,0.0031886671673127297,0.03133467988029856,0.008250016993464676,0.03239372297398151,0.008528849378319808,1.5450634170500503,0.41023951440786854,1.597283154011775,0.4241047055044166
UGC 10099,0.004098323381934902,0.0003066367029219753,1846.351236149313,1474.0687958987123,213.77012379370956,28.535561218134156,   nan,   nan,0.004730854534964542,0.0010037118014797535,0.006120598593014611,0.0012985639263531456,0.01265379659974294,0.0026846661394507574,0.016370997901600074,0.0034733183348575384,3.0875544510518407,0.6946045966561326,3.9945598177445407,0.8986528513134405
UGC 10099,0.012217146602991445,0.0005013856850077424,2743.2166548296577,2190.097772275818,193.58648185866323,27.39077007889147,371.1416395221184,62.919728254465255,0.0068436991337204635,0.0014862716252071317,0.008092210075664664,0.0017574153956322806,0.018305102426613668,0.003975387257913516,0.02164454213991565,0.004700625815744792,1.4983124146297424,0.3311530342876486,1.771652812500085,0.39156600374871076
UGC 10099,0.07839637738955234,0.010136259301065573,4324.739394260752,3452.7356310577607,178.72730907993258,30.635231853511975,167.866155351556,31.143244888937524,0.02819518239130006,0.014673424033076546,0.04458815007578224,0.023204702981963556,0.07541472696641238,0.039247565479779006,0.11926162126690501,0.06206650183832297,0.9619669872202881,0.5158488137540947,1.5212644415225067,0.8157685949631933
UGC 10099,0.1305114524211943,0.010284869957416006,7188.333420216248,5738.938927342474,185.8564007251764,24.065213257725983,188.3121548983127,30.444613023293225,0.04014605320100087,0.015308881673940377,0.0647831322830888,0.02470373118930426,0.10738017576601126,0.04094724820640161,0.17327790845097082,0.06607600961176557,0.8227643917368077,0.3203739857855138,1.327683549883102,0.5169830816815119
UGC 10099,0.2412395655172084,0.01487160695819024,11374.733070338638,9081.22845531224,174.38824723311023,14.79597944187367,199.9757607257057,31.63400605479564,0.08493338783187583,0.020715946305825707,0.14159209783311935,0.0345354679816419,0.22717456353996604,0.05540972967732126,0.3787217706377066,0.09237333003727768,0.9416969519610618,0.23691024989916135,1.5698990744977575,0.3949520929012252
UGC 10099,0.2965165000072135,0.0085002785218703,16508.37711919052,13179.76848676551,210.4751270751467,44.167585816335944,279.3495668589377,31.597745239135325,0.03090089542652766,0.014693910357516285,0.05299553920450734,0.02520029570893165,0.08265180055470435,0.039302361031115646,0.14174918481034313,0.0674041896231303,0.27874266879817355,0.13278760889708213,0.4780482192623166,0.22773291310959495
UGC 10099,0.35517258993708806,0.004438935911827491,21605.628377905658,17249.252725116385,190.59594472339197,40.80302363820357,291.1936895426655,18.653858267587317,0.020169711676643366,0.007215272914238366,0.037779511491363944,0.013514793386583481,0.05394869513433861,0.019298964953081373,0.1010502966253122,0.03614853201202057,0.15189430902844886,0.0543700162937722,0.284510402796599,0.10183946544634247
UGC 10099,0.20903861839387344,0.011863717812228062,24217.058243368156,19334.138367008014,168.029499307161,7.735226182690429,346.52184894371516,26.27761557325562,0.1503894635607549,0.02032924647546212,0.19792333128635398,0.02675474790386064,0.4022524194260621,0.05437540892989363,0.5293930637543546,0.07156194204466039,1.9242971586624849,0.28211728858775714,2.5325132160836663,0.3712866064463693
UGC 10099,0.21392180758944318,0.026001051768891146,21179.108006789313,16908.732882488268,174.97376311497914,16.56348618555054,310.88205714522815,18.015825770241822,0.12978875820162178,0.048669236326193376,0.1594557972618558,0.059794022132972885,0.34715092909295076,0.13017745791693153,0.42650248708534716,0.15993334573260923,1.6227935478144413,0.639695989768302,1.9937307556034067,0.7859173280266577
UGC 10099,0.12491962888074061,0.0038287408051937014,11115.414376763734,8874.196749661036,229.65834653403422,22.59586512134187,   nan,   nan,0.041819907225290553,0.009767636485506501,0.05335032272341578,0.012460729669712027,0.11185729680291534,0.02612586889627407,0.142698137785335,0.0333291876889425,0.8954341107569593,0.21093446303335878,1.1423195783071636,0.2690924591414351
UGC 10099,0.10104986999382068,0.0030194162003166773,7259.358102542158,5795.642779326491,242.2362480422185,29.122188896949282,   nan,   nan,0.027379682383897385,0.006998411341713687,0.04101957272774064,0.010484849275640359,0.07323347807268801,0.018718917055022665,0.10971661167533302,0.028044225230846077,0.7247260988773793,0.186505798825564,1.0857669750791594,0.2794184414487567
UGC 10099,0.025142476941147487,0.0016940115025322925,4603.702452223613,3675.4511433297043,132.30643329251973,15.6921198772535,173.8525642672433,31.055990327719336,0.0183167295425702,0.0030573116572654097,0.022614049676786752,0.0037745929225047534,0.04899245332765723,0.0081775077984615,0.06048665897284599,0.010096047286003142,1.9485929505806776,0.35074535907052445,2.405755769983632,0.43303434466774693
UGC 10099,0.014613265914674961,0.0008475670368070142,2073.3748860177534,1655.3171819004624,   nan,   nan,399.88361365469063,70.0838172908796,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.03164602247763424,0.0011222052441304236,3073.93635438223,2454.1337821742336,199.8642931466371,28.886010545523988,226.76488302207957,54.2851653208378,0.0069856023151189635,0.0015891600613797598,0.017159038373826062,0.003903522881105021,0.018684656264298195,0.004250586872311263,0.04589593271677423,0.010440901151131186,0.5904266887727687,0.1359386724364882,1.4502907197645796,0.33391206535995727
UGC 10099,0.08060554037447502,0.01715642752259111,4961.3835832963605,3961.012535849574,125.50277253483716,14.068232871140752,122.90606619414197,14.36161962354232,0.05406992517764982,0.017009665263299167,0.09196484533052739,0.028930893281686337,0.14462288584538535,0.04549639877547278,0.24598187040811959,0.07738256087344954,1.7942052763805103,0.6814846837874994,3.051674478768379,1.1591033894300062
UGC 10099,0.16268320996131122,0.008834774473651948,8207.91895963767,6552.944245474637,173.03001061060723,19.864963945774267,179.05642350932683,33.62768445806458,0.03882740239029029,0.012896578520777446,0.0604746238573485,0.020086734807832837,0.10385313027740106,0.03449496919180894,0.1617537770568093,0.053726753746656544,0.6383764513996194,0.2148530875518383,0.9942868541583182,0.3346389110371347
UGC 10099,0.3063605131885981,0.0029012760096308,19376.954735871255,15469.950108434445,   nan,   nan,444.13286011033694,34.743659050637376,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.26888452153447084,0.010218996869267447,24860.814477331434,19848.089874742636,197.30055003087068,118.02866046197552,497.589144973163,27.25691300166822,0.010951018544699194,0.014012537395102182,0.023418418954313548,0.029965383584372528,0.029291105909193874,0.03747986684719397,0.06263813607992692,0.0801495514409783,0.10893563430886732,0.13945166908157214,0.23295552946842557,0.2982131385405533
UGC 10099,0.33146831528562826,0.020891312289503246,27975.128740951215,22334.46111791619,239.51596703064797,36.66613273771778,566.6609390285576,29.026645762127625,0.06587798865156261,0.02336751024824767,0.19744327516581311,0.07003489102084609,0.17620636243115745,0.0625019686271015,0.5281090393860528,0.1873249873385912,0.531593381042527,0.19151441356186874,1.5932413899982507,0.5739888820090512
UGC 10099,0.259170626974176,0.020113601175086405,24348.49905776515,19439.07584780066,223.51738582563559,65.24947680978282,521.2021523287228,19.614759722754144,0.043328009209757636,0.03641662734949971,0.07214282598834242,0.060635105509662175,0.11589107455323,0.09740493856310442,0.19296316118795565,0.16218302343742816,0.4471613002841464,0.37743202770366513,0.7445410131572614,0.6284390534823064
UGC 10099,0.28106610713961844,0.00214957542180837,18489.16272996846,14761.164611867442,   nan,   nan,389.2739601890422,21.51429730300404,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.11480704788689185,0.00920777812687275,12453.29149341758,9942.315213722675,   nan,   nan,260.6521740636707,30.36500542699226,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.06531582430939264,0.005112199360875599,7945.2969806750925,6343.274712852117,   nan,   nan,227.2002153129456,43.74586741496281,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.016944948633174254,0.0014144585334377325,5019.793330306534,4007.6449104000358,49.95331960012305,34.02339382852133,130.86389842626483,16.575947623501545,0.007712963910481605,0.0053119641662862935,0.009005509817816861,0.006202148228176474,0.02063015799430486,0.014208112637691499,0.024087379704752804,0.016589121813146042,1.2174812943319182,0.8446229942467269,1.421507980118354,0.9861657276402102
UGC 10099,0.008433225545542064,0.0005135687035146367,2258.2378102088014,1802.9059827306194,191.65674739335202,32.30573600727896,266.8703063392782,42.606030636492974,0.0034184654426460876,0.00091732048690097,0.006804432688318262,0.001825920317597664,0.009143499567529615,0.002453592003777185,0.018200074971289868,0.004883858536646391,1.084223292517418,0.2983416072019075,2.1581392401998207,0.5938469814568886
UGC 10099,0.027072389387087573,0.000861200559723739,3368.9980391001986,2689.702002160813,185.76467495897523,28.625361629155783,235.26169590433653,27.476181053034335,0.005399181643657517,0.001335092155510613,0.010899446173193973,0.0026951797597577726,0.014441396542415578,0.003571021779022062,0.029153163325170137,0.007208899835677258,0.5334363485959439,0.13299343662585383,1.0768596339366707,0.2684767617689593
UGC 10099,0.08144310138887591,0.00820065107361676,5319.308515444575,4246.768440817291,141.85564185571377,19.544855933957628,170.3722516625341,49.03284493093372,0.02961746661918698,0.01158947314515062,0.039506892203976345,0.015459258286113092,0.07921896469845215,0.030998804717638224,0.10567058753177952,0.04134946625173118,0.97269091362565,0.39301854371510253,1.297477450265822,0.5242494721225601
UGC 10099,0.12828957427313034,0.006702504393876134,8389.961816893525,6698.281266997828,173.2305878823649,23.914923193484388,209.89450113584647,64.1546687262784,0.03133188339686506,0.011792483841374463,0.04062269156573292,0.015289295820945613,0.0838045804749659,0.03154180514992862,0.1086550585328302,0.040894861180295325,0.6532454484301643,0.24822158173616338,0.8469515870518208,0.321826448385016
UGC 10099,0.3014450924218042,0.008483296369105423,18431.895442216497,14715.444262518877,242.38830731698636,66.0477042313591,   nan,   nan,0.02228333420939475,0.013543252040630905,0.04685315459143677,0.028476173070318387,0.0596020817308618,0.036224651456648826,0.1253199150120976,0.07616630342526205,0.19772118780246115,0.12029873640290106,0.41573048678709534,0.2529412897044512
UGC 10099,0.3795940225258331,0.018167967926428854,23501.595493365832,18762.934700516747,204.0086045313539,43.61976583560527,322.31829509972374,37.187395754113616,0.02980595345649068,0.016435878720084236,0.08688243118214795,0.04790952599118694,0.0797231176127602,0.04396167007987449,0.23238774393605482,0.12814543178236215,0.210022057466236,0.11624774990831016,0.6122007464441561,0.3388546904306094
UGC 10099,0.33748819662613283,0.008312454646746261,26001.94109121402,20759.130605473656,184.72378996446372,39.76729275881429,388.6285401451592,29.09516035336131,0.02955610018355036,0.012231109428831368,0.055379326782782366,0.022917455339801794,0.07905482555850227,0.03271501369525626,0.14812519213197006,0.061298189642121,0.234244712404205,0.09710830919933768,0.43890480796892034,0.18195204222059846
UGC 10099,0.3094482935425964,0.04324687899169822,22551.79236357042,18004.641816330848,177.2714223810034,32.159360854020726,367.52950874199735,32.115234146286035,0.08328889514876076,0.05407399124689828,0.15690165309175735,0.10186590422113188,0.22277597639929006,0.14463376151548896,0.419670820506724,0.27246460928707456,0.7199134105699126,0.47809856736860157,1.356190450114585,0.9006537477409515
UGC 10099,0.3501457747618549,0.01810550564448707,17075.053097227246,13632.184592249052,168.50887977778126,13.08672146006692,282.37387510139393,27.239727913794596,0.09704690999288425,0.019482969357582508,0.206900146369004,0.041536914591945355,0.25957506209662434,0.05211183932792836,0.5534036925593279,0.1111003656406676,0.7413342693430172,0.1536863865604304,1.5804951321652105,0.32765325425207137
UGC 10099,0.13657280497951574,0.010861532644197341,11737.62102355012,9370.946807097007,   nan,   nan,203.5237236794759,47.64240702558822,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.060294132576429633,0.005560663634714725,7596.927162322831,6065.147218897099,105.2586219088487,7.176246455180721,   nan,   nan,0.04598069220667455,0.004749347107630858,0.09404047523168957,0.009713443569625585,0.12298630668063988,0.01270325938736325,0.2515336366675841,0.025980917042515744,2.039772386222504,0.2824506271949062,4.17177635566341,0.577672712961943
UGC 10099,0.013692211088268269,0.001144784418485895,4763.4137379401855,3802.9595111509866,125.29623702760993,12.717177073850726,   nan,   nan,0.012721582282937209,0.001846297514915957,0.01823131564057588,0.0026459313010136045,0.03402690009710633,0.00493836220151979,0.04876399351460685,0.007077173109523712,2.485128214701655,0.416237937370778,3.5614403838974344,0.5965111138704069
UGC 10099,0.017019700835475837,0.0013540373820307879,3337.3710035963695,2664.4518550246526,209.75998829531804,26.46497087591564,326.3260464676579,41.14295313684766,0.0068437375488807056,0.001753984190076873,0.016578144667315782,0.004248819221893566,0.018305205177104187,0.004691448239712989,0.04434219422113331,0.011364478409886728,1.0755303723640577,0.2886233234831923,2.6053451027004253,0.6991558599216599
UGC 10099,0.05115397527787004,0.004041809958035272,4936.706395877463,3941.3109555292995,119.31956202186988,19.493378115472552,117.83778815399103,16.52030305318969,0.019633674020417994,0.005277751032051922,0.02935247580640055,0.007890273584017234,0.05251493482284561,0.01411660146599053,0.07851018369049304,0.021104414923471565,1.0266051570299826,0.2876371860334011,1.5347816716887241,0.4300195437332005
UGC 10099,0.09452705353550894,0.004114302805570972,7344.459852221469,5863.585679636371,181.53017195545218,26.368485054601773,236.14995666436099,35.66620721178657,0.018421036742120506,0.007151427376424578,0.025675036605125844,0.009967580122608443,0.049271447762435014,0.019128194864226185,0.06867399715866596,0.026660665748851516,0.5212417601054947,0.2036246345972953,0.7265009813605231,0.2838097562140312
UGC 10099,0.20985154473087023,0.0016211464315213362,14718.740993391953,11750.979285925056,   nan,   nan,260.81275855353977,36.60204647063416,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.20333473653389564,0.0034202861863270474,18341.73288127767,14643.461755479599,224.9156256776174,64.46048008183858,238.69925765690775,27.949719637305527,0.011607950791641453,0.00657709208556396,0.019801879080016852,0.0112197910306662,0.031048227581649136,0.01759199841242407,0.052964839294750404,0.030010001902274597,0.15269514747409346,0.08655554529594167,0.26048101862773076,0.1476541787969443
UGC 10099,0.1789788401279768,0.006887136529395211,19693.22576532469,15722.45108359082,186.63765419759318,13.592806543316824,243.21459041472514,28.536931280867023,0.06144996601347003,0.011367441845949665,0.0948860377331709,0.01755267880356469,0.16436256182655895,0.030404929154967474,0.2537952948578829,0.04694881774939029,0.9183351602291833,0.1735164956888255,1.4180184354553276,0.26793005473181963
UGC 10099,0.17261185888743646,0.004884213910766451,17571.681620485375,14028.677376566086,217.93193932028856,18.829287084613235,240.30467328809456,24.739382661973263,0.04332276648871018,0.010333946604453897,0.06099071692473569,0.014548350974581216,0.11587705164779645,0.02764060011545967,0.1631341908177883,0.03891302781208902,0.671315704463632,0.161254253818197,0.9450926018018916,0.22701718622004705
UGC 10099,0.14836213510819007,0.003114578148183819,13552.864692462219,10820.180655580825,222.47898818458825,17.463377853002175,259.63494694497797,33.22974777268693,0.04594692143552579,0.007808071241790817,0.05744484435322387,0.009761991079488396,0.12289597871431275,0.020884545191509212,0.15364991055575433,0.026110768914030247,0.8283513756707084,0.14183739900733672,1.0356410039779238,0.17733130000615738
UGC 10099,0.03816170406160327,0.00365452846332143,9530.639944703675,7608.962745146601,99.35645622675115,7.5049461511990145,107.28497143567549,17.121187569893067,0.04006658768311415,0.004262724459121813,0.06053168380167601,0.006440026566125004,0.10716762632222683,0.011401671276895634,0.1619063974606236,0.017225384053221066,2.8082505474396378,0.40198068417590127,4.242640664034894,0.6073032188656255
UGC 10099,0.02639940875669486,0.0017774841944714376,6254.764137412826,4993.606427404842,113.89720574931205,8.924926661732378,256.6740098009336,69.68167676761261,0.023127897968359488,0.0025992511375113763,0.03167901627037237,0.003560276821899498,0.061861068546556444,0.00695231590035899,0.08473306997765122,0.009522807858524258,2.343274772427187,0.30699578347975215,3.20965786615062,0.42050187323965527
UGC 10099,0.00418362819522668,0.000558717239954735,2944.531936520166,2350.8216215931234,   nan,   nan,325.64419727969675,44.43331470619869,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.056586981221671016,0.00365600101824669,4128.0671236464905,3295.718682867094,132.79865591022946,27.423432600594744,140.32533372361348,16.75877979426379,0.011016658705002179,0.0035421751674222977,0.026015385896097063,0.008364700800817363,0.02946667614309343,0.009474390674656009,0.06958434235507535,0.02237338344879867,0.520732428324143,0.17077733644344345,1.2296881871554362,0.4032836478692477
UGC 10099,0.06727965238890103,0.00551769178218357,5777.104888980984,4612.258818937786,115.21412096153878,10.515713246730604,108.88897545494767,6.418050585517518,0.03667647535295593,0.005031657338835774,0.08118756015039995,0.011138147243475704,0.09809996390330102,0.013458365302645886,0.21715545573845385,0.02979162615871583,1.458092609281738,0.23305336412754057,3.2276542465352795,0.515890194907533
UGC 10099,0.22560300217225135,0.001015747035254311,7925.840778113013,6327.741504516892,   nan,   nan,226.75604972080276,21.822753133256505,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.16997196792286895,   nan,10336.560649479008,8252.384119953369,   nan,   nan,271.322195653061,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.11558033219891306,0.0031027687601164547,12439.012775935365,9930.916387314652,199.51438987684423,19.38142894498944,188.49587847113486,16.997577805461855,0.02642976091436272,0.006461844236768062,0.03518446520815745,0.008602292486329164,0.070692686980427,0.01728374060689589,0.09410922760872702,0.0230088789686961,0.6116324952135048,0.15043749063816492,0.8142321952039868,0.20026903279645705
UGC 10099,0.1932676535432312,0.00609931491850394,13130.001000270327,10482.578499670417,202.8330699677427,39.754466586394024,198.7519067402516,26.787772285215087,0.02831369660275387,0.013472977410703925,0.036139923244074064,0.017197061066361256,0.07573172143640335,0.03603668523053765,0.09666482756571647,0.04599763345898877,0.39184892064446386,0.186869619561005,0.5001604034277466,0.23852250034095449
UGC 10099,0.10394043570325737,0.0010885311277403038,9412.294923621886,7514.4793160152885,   nan,   nan,162.8980106389541,49.58438123307938,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.01894904812499808,0.0012819081815689146,6903.002534439905,5511.140040652239,119.14727117791648,7.609215300865506,123.69419223801759,18.226591702994607,0.017374863665492922,0.0016123220540400912,0.028661501349688572,0.002659679616351781,0.046473208834999474,0.004312539135227495,0.07666200802450486,0.007113946251583494,2.452535268707815,0.28164355147575104,4.0456917687263845,0.464598006992437
UGC 10099,0.010079580811268455,0.0007161300138923796,4698.910650081165,3751.4623405834495,128.44746250289737,9.168249954442572,166.55806636979844,28.829200613747528,0.010310826330524802,0.0010630024181686893,0.016087548828701594,0.0016585579815935323,0.027578759439220977,0.0028432530074912355,0.043029978867940084,0.004436208129600005,2.736101823638274,0.3425758560010634,4.269024642357624,0.5345067053098977
UGC 10099,0.02161431196330983,0.0027942785108471735,3067.9286642569923,2449.337710580696,178.93902343337285,28.72944535231959,269.8746103447303,25.86271725418711,0.006756488633596862,0.002654987094636719,0.017375199074104515,0.0068276484739578785,0.018071837184199236,0.007101394985235433,0.0464741059651728,0.018262171116334235,0.8361051332504166,0.34587445080743884,2.1501543072045193,0.889461636558182
UGC 10099,0.035317055787317655,0.003347911875728626,4029.8729527277033,3217.323467614161,183.8712048776863,34.341193042780354,280.0362711479635,24.907462333121334,0.007198925948404596,0.0034644041746108066,0.017047998311423923,0.008204162251723672,0.01925524110168102,0.00926637364155481,0.04559892963758952,0.021943984884197774,0.545210824414066,0.2674186954192867,1.2911305492788014,0.6332824508302561
UGC 10099,0.05016052320406327,0.0006617641249024089,5303.6974908404045,4234.304757998349,   nan,   nan,274.76084912258693,29.70035967309068,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.030510942738489432,0.0010507046264786933,7700.926698822899,6148.1777352509625,   nan,   nan,180.56656938737575,23.704213558377454,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.04758552302515632,0.0012195538429762365,7979.14115597312,6370.295072125253,   nan,   nan,219.3511608178697,61.1151164818226,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.017307163406790314,0.0013488371862475895,6013.479304855983,4800.9726125361185,   nan,   nan,195.17573751193484,30.882921272961838,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
UGC 10099,0.036720411228905854,0.0017274595832023215,4630.747511221956,3697.043017451188,127.63244740178814,25.924841146019467,192.76682055559849,38.52712259957233,0.008349371587514857,0.002814586082005764,0.01072823872523989,0.0036165058752023983,0.02233238181881187,0.007528280468347835,0.02869522825091229,0.009673205846505587,0.6081735217941159,0.2070029626896334,0.7814517128371309,0.2659813588710231
UGC 10099,0.02437812267787112,0.0010574267127114862,2835.3633451295623,2263.6649106982586,213.22378140694593,52.09970540839497,203.78475515445763,29.790638401674798,0.004510720154127583,0.0022662268780755425,0.006379375910181255,0.0032050565450776744,0.012064994796784502,0.006061563244462195,0.017063159436446002,0.008572686670525942,0.494910742562483,0.249572643572397,0.6999373849215564,0.35296308701153123
CGCG 453-062,0.06825984324441745,0.01969189924939791,8810.391587645332,5062.089155551691,251.4976153470949,208.60208692798759,   nan,   nan,0.01577636153044672,0.007212405006959704,0.04663248479613041,0.02131875376850975,0.07915089190623706,0.03618504101773749,0.23395779542035175,0.10695738506312102,1.1595527933286063,0.6268274194998632,3.427458726833301,1.852804910258503
CGCG 453-062,0.30235630088625975,0.015879009564872752,9363.121306676085,5379.664997113789,220.9446425957553,179.37937887663568,   nan,   nan,0.029174015453923598,0.0030208987425138175,0.17744974448567877,0.018374491876951792,0.14636767414387533,0.015156018665453852,0.8902753348716927,0.09218585778336057,0.4840900411694607,0.05620490474944662,2.944457688700842,0.3418640125965204
CGCG 453-062,0.43190751006618944,0.017693686541853278,9320.063509847665,5354.925931237222,178.8586536692425,155.86319557562726,   nan,   nan,0.016566909902984987,0.006057511595687842,0.07935148430122231,0.029014012818593858,0.08311711749384604,0.030390875906701514,0.39811085365940324,0.14556493193558756,0.1924419361939514,0.07080458100072265,0.9217502460153868,0.3391367871639809
CGCG 453-062,0.23230455568996544,0.04635507172148069,8714.879097105195,5007.211566772889,241.57418976281167,197.77607910345947,   nan,   nan,0.025713835930258035,0.008870611914560235,0.13834074886502545,0.047723999580601105,0.12900775912638063,0.04450435820937064,0.6940633072151373,0.23943398640095062,0.5553389116421585,0.22131855787652438,2.987730073367295,1.1906965229694775
CGCG 453-062,0.07511318992830081,0.011004976690773806,10793.037311755721,6201.235904114245,243.05843945036588,198.11477080866769,   nan,   nan,0.02615814991603808,0.004144500760143057,0.09326322685530765,0.014776638096956085,0.13123690734874074,0.020793193097046858,0.4679068474315254,0.074135223289133,1.7471885759879557,0.37704076342993037,6.229356626687872,1.3442861351560726
CGCG 453-062,0.47126396770219336,0.027862618373634664,11791.750558381042,6775.055865274939,221.6408502440893,180.86434282966104,   nan,   nan,0.034348847255401056,0.005512710539330649,0.21573195452215746,0.03462322361277191,0.1723300959457103,0.027657578407217116,1.0823393328145308,0.1737066575414861,0.36567636771799866,0.06254368872394521,2.2966732171182995,0.3928129555882116
CGCG 453-062,0.6309047817676301,0.047437473577154464,11679.623130933342,6710.631881304008,199.05220073395935,167.3439490145746,   nan,   nan,0.03406259615587379,0.01128030642878265,0.16339719284214707,0.05411127197785456,0.17089395810156932,0.05659393093209146,0.8197728939890201,0.27147929077072086,0.2708712361043915,0.09198584819731427,1.2993607239625462,0.44125319479070874
CGCG 453-062,0.13270243463738657,0.041045096428562355,10569.728209913175,6072.9320035978735,228.35492340973417,186.66352494401417,   nan,   nan,0.035603240891710033,0.010841067356311193,0.13250521687934602,0.04034739381228892,0.17862345927436826,0.05439024383484226,0.6647861154797358,0.20242514094087385,1.3460450802011454,0.5842297503348503,5.009599991863631,2.1743382859707783
CGCG 453-062,0.915821539935554,0.0818320533437875,10762.3290067073,6183.592505472219,284.51713927512145,234.2317898395217,   nan,   nan,0.02166429017771779,0.006041777361323551,0.38569270484788376,0.10756269572932163,0.10869096063579747,0.03031193636915403,1.9350419633527893,0.5396480859280822,0.1186813761155323,0.0347554459473791,2.1129028735106594,0.6187565734060526
CGCG 453-062,0.1932010605887111,0.008218261951210075,22156.799353939412,12730.38735541774,487.70183650795593,396.6421667935834,   nan,   nan,0.02538328293118353,0.00693448835032588,0.06289912782110556,0.01718348530029082,0.12734935616391455,0.03479071754171205,0.3155684571221881,0.08621051089320593,0.6591545397104083,0.18224500518607817,1.633368140736941,0.4515984755413472
CGCG 453-062,0.3179645401903772,0.008606682433892822,21629.51335780644,12427.430052782705,492.32226809431637,405.2790140083723,   nan,   nan,0.020769482547423848,0.006737296245488075,0.06385847020321883,0.020714691883169833,0.10420166049611776,0.033801393676088226,0.3203815317364569,0.10392677265613824,0.32771472074756625,0.10667500371660638,1.007601449974996,0.32798614653546626
CGCG 453-062,0.32537237400710917,0.01442179663292182,17906.433550319354,10288.3014385234,539.4505042577929,449.60397174317905,   nan,   nan,0.013624515963414777,0.00593328150024601,0.08408807133723914,0.036619150316703174,0.06835496183412505,0.029767606540261008,0.4218745768581094,0.18372033391995599,0.21008225434846395,0.09196046493880879,1.2965900320993193,0.5675635124759418
CGCG 453-062,0.4805625791378445,0.03361709698395721,13006.40987332525,7472.948899601401,307.1692399253864,254.0237698370403,   nan,   nan,0.0173613452754945,0.0049121123539308245,0.17199869920921088,0.048664255093073844,0.08710284437863118,0.024644343577378783,0.8629271345517995,0.24415130111818414,0.1812518247569306,0.052826458266615736,1.7956602782096307,0.5233512703944986
CGCG 453-062,0.06399848711193994,0.005425155814098743,27021.898051298238,15525.6738924377,277.187589481677,225.03986056862942,   nan,   nan,0.04493253225283567,0.0038237258822921994,0.11542536790235657,0.009822615031750994,0.22542903802972133,0.019183847517965757,0.5790955538414551,0.049280611319300026,3.522411985074315,0.4230979891967235,9.048581927078327,1.0868793413862636
CGCG 453-062,0.1367258485311924,0.007824248439577351,27404.13782313073,15745.292867074573,347.51918420734546,282.55135148415565,   nan,   nan,0.028713402336867443,0.003272256452189479,0.14348052528048963,0.016351426038069425,0.14405675226443268,0.016417094412858727,0.7198498541763942,0.08203602284052221,1.0536175405893922,0.13436118194230603,5.26491414688254,0.6714012061759975
CGCG 453-062,0.12259215498984052,0.0072795488898522815,21937.475596146054,12604.373193210773,520.2372327838171,435.9008763664326,   nan,   nan,0.011638064314981994,0.004644104309382786,0.044113819956577996,0.017603372504132547,0.058388822341274724,0.02329973216472291,0.22132151245493414,0.08831710857860695,0.4762851452127057,0.19215165507899507,1.805348086696702,0.7283465091012755
CGCG 453-062,0.46872398342153127,0.008274462495050984,10340.366947593757,5941.150338753877,391.06636604396164,330.96242533594466,   nan,   nan,0.004738211216259741,0.0017264854557579364,0.04547840860763438,0.01657119267766156,0.023771871802209858,0.008661874502727462,0.2281677303618829,0.08313860441494823,0.05071614136038654,0.01850136622670841,0.48678484232091845,0.17758024171027306
CGCG 453-062,0.02340433447940964,0.002026678009340623,7386.807844120948,4244.156517618463,   nan,   nan,1117.7996669662457,952.1334449268344,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
CGCG 453-062,0.7673957020153497,0.011984550811737757,15188.237780979418,8726.537952044873,169.10790650552636,137.90108014668166,   nan,   nan,0.004561374939666181,0.0009704959193785981,0.03422466695676855,0.0072817736018136285,0.022884674270209463,0.004869032537187582,0.1717070764126591,0.036533067154332695,0.029821217671807756,0.00636194796787366,0.22375298162567056,0.047734631175200264
CGCG 453-062,0.2100662559779472,0.018669389558237826,28280.264997572693,16248.679372246457,987.9663153594691,802.2134473816167,2115.2567672655177,1729.03247390501,0.08745047408658174,0.011891470578249215,0.8430205658767425,0.11463350382820245,0.43874394030701575,0.05966017579710919,4.229481528784124,0.5751227273049405,2.0885978962421987,0.33928612801485863,20.134035850232586,3.270710497807379
CGCG 453-062,0.7471765901234269,0.12098630377031618,22833.473470618275,13119.176385963467,345.5636909890954,289.8245858853519,   nan,   nan,0.023966870722696335,0.01323890449454322,0.3186648957042074,0.1760252378712274,0.12024313655857125,0.06642032743622825,1.5987596801403818,0.8831285051769902,0.16093001058653106,0.09263575765571988,2.1397347043170627,1.231690377663086
CGCG 453-062,0.7253133299274992,0.0634591038809447,15429.629549380177,8865.231503772022,171.1732170773077,138.93739797503608,   nan,   nan,0.08150750492185367,0.008357905141053988,0.5411101621719514,0.05548626976901769,0.408927730209923,0.0419320795295831,2.714780076051273,0.2783777319182334,0.5637945882654584,0.07599653095409317,3.7429066363948347,0.504524034056763
CGCG 453-062,0.6645243223796017,0.05487556536945561,10498.141623956733,6031.801088121332,254.59977573493725,214.1565096449712,   nan,   nan,0.011240582471605273,0.00976825953859141,0.06638292118887447,0.05768790049277404,0.05639463360776439,0.04900790675714345,0.33304684412186375,0.28942343691790545,0.08486466440508947,0.07408107474843006,0.5011808189792858,0.4374967364044303
CGCG 453-062,0.2589352258466112,0.01901983656727004,24105.034825337367,13849.762926494206,1040.3525316381279,845.2090294900232,   nan,   nan,0.08060984072349538,0.011010405311786235,0.9250759639759952,0.12635506057510806,0.40442409850782013,0.05523982186863423,4.641158069838473,0.6339304358666801,1.5618736198812673,0.24222644949113661,17.924011901678515,2.7797830172139752
CGCG 453-062,0.6061487511271625,0.014513688173854148,20116.523327250387,11558.128624547347,788.7246713816752,652.3015908317706,   nan,   nan,0.03321339315113141,0.007930918422239079,0.32581019132417177,0.07779915881428365,0.16663345892974837,0.03978986317880448,1.6346080295942431,0.39032274950225293,0.27490522519412197,0.06597292136472778,2.696711040903098,0.6471681479290317
CGCG 453-062,0.3072502884838671,0.033305775380837975,9796.475900473644,5628.652944738238,251.5044852214625,204.38640510217306,   nan,   nan,0.04257283205129016,0.008469114161930188,0.1802974457280772,0.03586699727036891,0.21359028958172185,0.04249002143357554,0.9045624119511158,0.17994673984045567,0.6951670920658449,0.15748954212912003,2.944057160742461,0.6669737672268445
CGCG 453-062,0.13495617445209346,0.011657098738519478,15583.640326311224,8953.719560877737,218.59124820418802,177.51785140491052,   nan,   nan,0.03243260164417354,0.0035680233991229778,0.1157992372997826,0.012739477172360753,0.16271618408476832,0.017900973797911602,0.5809712776073949,0.0639146725095966,1.2056964769887506,0.16864215166433422,4.304888457057051,0.602129695100561
CGCG 453-062,0.22301487601349346,0.015659001683521686,18148.364430913305,10427.304361923862,317.16674781408153,257.38573765942124,   nan,   nan,0.0420274992017096,0.003445802707173254,0.37879048961822515,0.031056744259598194,0.2108543240457667,0.017287785721652793,1.9004131618701434,0.15581343030882608,0.9454720143108706,0.10206014277570322,8.521463661263384,0.9198599057005513
CGCG 453-062,0.13322149921806375,0.009352406600087567,18108.243411508927,10404.25277790175,1144.6041257103836,935.9440825979111,2238.8166191142914,1815.5324274779007,0.07531188186820148,0.014297509682632737,0.3992953327306336,0.0758038272889944,0.3778439413613336,0.07173140912335554,2.0032871114568347,0.3803120591684593,2.8362084466776594,0.5740717069082665,15.037265930912188,3.043665189808025
CGCG 453-062,0.5686043996987977,0.034216678299179154,15659.966222513687,8997.573722933186,455.21266845394297,384.84920777709794,   nan,   nan,0.02586282207815304,0.009146043383848437,0.21399754770931015,0.07567738932248416,0.12975523099844735,0.04588621336089804,1.0736377164183686,0.37967771278885953,0.22819948468070517,0.08185975387213903,1.8881980459298207,0.677334690382577
CGCG 453-062,1.1802513809971573,0.04079301932998127,11964.356092547698,6874.228398007379,353.73455642802327,290.76016464939414,1056.0643470869031,898.6085371524723,0.03208918933132358,0.010867975614246241,0.18483713616193542,0.0626006929521946,0.1609932652228241,0.05452524407625355,0.9273382938377369,0.31407119262272565,0.13640591132950503,0.046437936019083775,0.7857125259656617,0.26748743991048624
CGCG 453-062,0.28816780960941973,0.02222600464872457,8635.244712871156,4961.457047996864,355.4568682547799,292.8255127563965,1705.36986650144,1381.1080256899093,0.0222948988867893,0.010750226652770076,0.06820682191807541,0.03288818660303108,0.11185475994849217,0.053934490922943445,0.3421974565229604,0.16500187941211292,0.38815841401612206,0.18954277115317897,1.1874936932989568,0.579868520756731
CGCG 453-062,0.1425628988020879,0.004558428923648959,2556.8689170072025,1469.0718781297685,115.54108367911644,94.00383337918329,   nan,   nan,0.007441943074979746,0.0014599468167124593,0.011512290447989649,0.0022584601391428248,0.03733664639741634,0.007324635180009765,0.057757807786256554,0.01133082136859329,0.26189595407462024,0.05205623892644196,0.4051391229525888,0.0805282351817473
CGCG 453-062,0.3115439836329964,0.005284129882560226,12054.965166562957,6926.288183034392,   nan,   nan,1163.8296662461019,947.9752880675107,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
CGCG 453-062,0.32682329711799807,0.0700638045949621,9810.977227596888,5636.984643940308,190.82826072343113,156.02595523114076,   nan,   nan,0.04939328906213227,0.013732103089311536,0.20877253720862285,0.05804201456517009,0.24780890548846665,0.06889473248757533,1.04742354526422,0.29120004710857617,0.7582351309521131,0.26619419078121315,3.204861937630023,1.1251333461451205
CGCG 453-062,0.27577417523591485,0.002310926702758095,2316.506767217464,1330.969672414548,   nan,   nan,319.03816988781244,261.8882651866908,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
CGCG 453-062,0.8316115256285942,0.07692768876370225,8193.352638204877,4707.563765188611,180.94466966307903,153.29592184532885,   nan,   nan,0.021926168674642848,0.009192164408778836,0.16916637522336703,0.07092005705897406,0.11000481976375168,0.04611760513344495,0.8487172060322025,0.35580990961862624,0.13227909471384708,0.05678965349539157,1.0205693161728109,0.438147675253296
CGCG 453-062,0.3225498329600325,0.02519941732602553,9894.627272702712,5685.046842643153,232.50838996082294,201.55086570782856,   nan,   nan,0.009779191898829344,0.005596081931966637,0.04779355201036598,0.02734956381229555,0.04906275502249302,0.028075857366777486,0.23978293484761948,0.13721429778418884,0.15210906969706117,0.08785093323210877,0.743398105796977,0.4293512378145072
CGCG 453-062,0.21102355170945672,0.05329547540417439,10825.679302836936,6219.990713219031,   nan,   nan,798.5634369271536,651.0645704980765,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
CGCG 453-062,0.22479838802974034,0.011903287356724346,8438.072007416673,4848.169796350803,199.41351883016068,161.78912994507937,   nan,   nan,0.03402897385944755,0.00306917237793021,0.13649320330586492,0.01231072000853963,0.17072527315194158,0.015398210205714262,0.6847940673740786,0.061763573736781555,0.7594595079096164,0.07943004255917073,3.0462587982769778,0.3186008779577817
CGCG 453-062,3.1460770644514957,0.037081879474367536,7076.067662145264,4065.6182704202174,155.8340680548573,126.29673794444592,313.702045441196,258.25709697511303,0.018328399913781875,0.001870262873307149,0.20720498092796336,0.02114356871395455,0.0919546118152983,0.009383213882091531,1.039559027359507,0.10607847180483095,0.029228340543314118,0.0030023431704029268,0.33043024886637656,0.03394188594143216
CGCG 453-062,0.42973256287498346,0.018124353697973588,8448.321070639575,4854.058526132548,232.77151334401105,188.8550327919962,   nan,   nan,0.06070415813663569,0.0055617739808421695,0.2557140837931452,0.023428772944588123,0.30455617093074566,0.027903732449017674,1.2829319210359504,0.11754346978256378,0.7087109454615527,0.07148223267543799,2.985419379096895,0.30111633530844484
CGCG 453-062,0.8210951633028303,0.08423332340523954,6247.292728359158,3589.43804597417,223.66692364987125,181.4149390116953,   nan,   nan,0.11030809716828807,0.01912612302040559,0.4566881396944411,0.07918433701589717,0.5534219191478327,0.09595683344679595,2.2912300475654512,0.39727226634079627,0.6740046024893265,0.13578720756834628,2.7904561492592994,0.5621745711385423
CGCG 453-062,0.4888592329197559,0.030532955899951423,7439.182791408,4274.248974205706,251.01067952549917,203.37456197975658,   nan,   nan,0.08509392284913529,0.011036052681769501,0.2489887664467716,0.03229200219793718,0.4269209903887686,0.055368496164371374,1.2491906261695362,0.16201078876597738,0.873300454691107,0.1257101348422235,2.555317649844992,0.36783368725068266
CGCG 453-062,0.0856760480628298,0.0065150766152018745,8012.075833713238,4603.409766625483,207.3830905340947,168.42306391940951,   nan,   nan,0.029338791381115715,0.0032054599016595724,0.062113386678272285,0.006786304444757469,0.14719436422553728,0.016081972367100662,0.3116263496760158,0.034047270564457256,1.7180340077963627,0.2286960116710755,3.6372633509833148,0.48417413042609064
CGCG 453-062,0.5136312997325538,0.03369477648652285,5698.263638869695,3273.9880436218186,175.89270667945263,142.6644239435908,323.9514316372472,270.0329350043679,0.10598903033341078,0.009827014551624593,0.31657090723172066,0.029351593294145443,0.5317529182490237,0.0493026839576129,1.5882540223612518,0.1472585921422501,1.0352813750367351,0.11758535075053204,3.0922064585788496,0.3512071112185834
CGCG 453-062,0.4537478267947051,0.02821358905424586,6616.831728706303,3801.759873861985,261.39053801547027,212.11187714693406,   nan,   nan,0.07527890423757078,0.012919558861589197,0.1830965788402438,0.03142350505284761,0.37767849073621085,0.0648181524590707,0.9186058199932483,0.15765348980834418,0.8323532773790864,0.1519370447260654,2.0244853324859333,0.3695477952315289
CGCG 453-062,0.10360181011031666,0.006297780110793799,6996.98095790211,4020.1779724032976,205.4711321908304,166.9174630752472,   nan,   nan,0.028523909769312603,0.003147162573545374,0.0603613098643735,0.006659916429118246,0.143106057409816,0.015789491397576464,0.30283608189211064,0.033413174791182935,1.38130846611111,0.17400569346612138,2.923077131274507,0.3682248214364219
UGC 12150,0.08513865914099601,0.014363406046967368,29367.070951453818,13198.222900753526,158.86185267014505,18.502834383410907,   nan,   nan,0.006985151167360817,0.0012885935669405507,0.08423301302774201,0.015538979201874331,0.048870692439737656,0.009015475596868097,0.5893252091932224,0.10871642648919266,0.5740129446812654,0.14349539020866586,6.921946095219277,1.7303919103921548
UGC 12150,0.5472047394260698,0.05145879965774011,67322.24070748038,30256.133831532716,304.8630215847745,12.738080490025666,   nan,   nan,0.03144249892846608,0.0031322837746781923,0.8493720453147022,0.08461395776007627,0.21998331286657363,0.021914611912989584,5.942519925330281,0.5919904389648323,0.4020128062072359,0.055073461650078655,10.859774225572375,1.4877271323348402
UGC 12150,0.03084894241912238,0.012307108135076036,29298.242480778536,13167.290897314913,220.00583554943125,26.269892374603558,   nan,   nan,0.0066300438258566005,0.0019401791519770002,0.050572815600362364,0.01479934749479927,0.046386230578577624,0.013574208537863872,0.3538260601381784,0.10354169042277185,1.503657076743873,0.7439593382698019,11.4696333939426,5.674791813857319
UGC 12150,0.03276507042014787,0.005253161397787042,17411.141750082545,7824.959130210249,381.6525893680391,82.22147882899628,   nan,   nan,0.004546074378957646,0.0021137995782684205,0.02424164242442592,0.011271697130708726,0.0318060121333283,0.014788921040320709,0.16960346637792664,0.07886094810985572,0.9707292468924523,0.4774414406936029,5.176349820192489,2.5459250595347345
UGC 12150,0.079741276472103,0.02554743615065846,28484.089105426257,12801.391725788384,404.85670140166326,52.00832363812877,   nan,   nan,0.01911446441402824,0.00476715864828485,0.2648811852735074,0.06606152313730619,0.133731839032086,0.03335279917782918,1.8532064129208672,0.46219076752832966,1.6770717117736544,0.6809064038599935,23.240240122933074,9.435749357559274
UGC 12150,0.030651956588504337,0.005332700861768246,31999.731228376557,14381.400613424672,227.68594260799932,23.98335822566422,   nan,   nan,0.0070888059149413814,0.0017926053297695659,0.026422256498413108,0.006681615830920313,0.04959589926312017,0.012541727678901882,0.18485984625951704,0.04674704733652354,1.6180337173556008,0.49664687313881045,6.03093136080085,1.8511624141873546
UGC 12150,0.06082884646425297,0.010272872828533716,20046.239854345382,9009.23205311589,189.6304041250696,16.70492325512976,   nan,   nan,0.009011487577619907,0.0014323049091956594,0.07294872637601926,0.01159462497262184,0.06304768891591124,0.010020933122292687,0.5103761801535917,0.08112027032983953,1.0364768129042559,0.24037233802491176,8.390364273199268,1.9458336666291631
UGC 12150,0.008074150890988337,0.002034440783456933,43885.133183834485,19722.966694075923,291.6852761836363,56.8901961754824,   nan,   nan,0.00567181711405054,0.002974610522356088,0.005780907190280455,0.003031823313620859,0.039682123280365994,0.020811471718084097,0.040445357666555236,0.021211753495604446,4.914711629263174,2.859590700200094,5.009239759402665,2.9145912337501603
UGC 12150,0.138001894042649,0.02655237150558706,28925.538244575608,12999.789059767048,516.4765721974611,37.603751591961476,   nan,   nan,0.025299080969014273,0.003705045327376675,0.6454299905039754,0.09452309249471919,0.17700169622984072,0.025921862867561266,4.515666132565639,0.6613183982828014,1.282603383509642,0.31013433140700164,32.721769247385026,7.912145062508057
UGC 12150,0.3983155820069337,0.029512796110376344,38581.128606005346,17339.23009017006,518.4423700934171,23.84499112230973,   nan,   nan,0.04152034813238175,0.003788331649960581,1.1150059443711227,0.10173354750031588,0.2904916608032586,0.026504564681439503,7.800992601342458,0.7117653994265464,0.7293002682435905,0.08571907962719512,19.5849546282793,2.301938389957847
UGC 12150,0.03305193930435834,0.0027172107651581632,24759.256065228536,11127.367685917343,605.4131164841933,123.15322820444767,   nan,   nan,0.008059638933183134,0.003237173306871688,0.026981026164273364,0.010836993867229824,0.05638820492810424,0.022648457744691614,0.18876920481606624,0.07581960383783845,1.7060483020029236,0.6994448228236984,5.71128983016057,2.3415117254661437
IRAS 20351+2521,0.04648846470265866,0.0029185408864934098,1275.4026056587495,985.8711877326042,   nan,   nan,290.0119534961344,43.565283583178996,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 20351+2521,0.12919551558052414,0.034256305381015775,5117.425476288405,3955.7099397689894,110.43521157036172,30.509802910729192,   nan,   nan,0.016415213755626403,0.01034626629516466,0.07977253070741178,0.05027944552078647,0.046755281514413105,0.02946916198929802,0.22721526419744592,0.14321041837832962,0.3618955449368657,0.24745940677816589,1.758693118538071,1.2025711891374542
IRAS 20351+2521,0.10927428746690046,0.026835691080002014,7585.973911469411,5863.869258035485,116.90373514271494,12.316256191634574,148.01549677885689,21.576407156688642,0.043372767840802115,0.0140420577017534,0.1217513944616814,0.03941736235453154,0.1235382006378632,0.039995845967103545,0.3467832224162861,0.11227206059440217,1.1305331153523497,0.4593999641458557,3.1735116325634056,1.2895784390727043
IRAS 20351+2521,0.15835633985596137,0.005047434163941349,5895.810971973174,4557.392827059912,226.8627890957207,69.92366961915297,202.84863438161847,40.02129059672848,0.012351793505589195,0.0094295777789279,0.01942413239615823,0.014828726462670102,0.035181484149956754,0.026858167683909286,0.05532555298247797,0.04223650636439189,0.22216656549372965,0.16975365196583883,0.34937377962133553,0.2669504966241365
IRAS 20351+2521,0.1527968277932412,0.0012736248152713388,4657.073394796042,3599.863064538893,   nan,   nan,207.21577623433305,52.795983185967344,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 20351+2521,0.1553597184037899,0.007442705667830796,2312.873824749998,1787.8243739347804,309.74900248440713,24.27097924696591,   nan,   nan,0.04016853628049705,0.005210170378007559,0.2599639329592046,0.033719336283408896,0.11441162142484011,0.014840073750383138,0.7404525490833491,0.09604243257993358,0.7364304119519381,0.10182761335286217,4.766052337703557,0.6590109897509988
IRAS 20351+2521,0.13400621113377706,0.008497168119659134,2890.1002457537834,2234.013578447339,338.2563439575519,32.308850798590065,   nan,   nan,0.06160055564138548,0.008259827046396178,0.33133554024904444,0.044427752774078594,0.17545621783146498,0.02352637891676846,0.9437395510469285,0.12654310318029274,1.3093140709448816,0.1942025098909841,7.042506038058211,1.0445716416431075
IRAS 20351+2521,0.09946471247452773,0.02617654099023962,15099.506301260057,11671.74108387803,122.52347109983072,21.200798306772928,115.86839680748737,14.763137155408048,0.026968688821087595,0.014524891303730936,0.07478321653828644,0.04027700785781766,0.0768146340751954,0.041371095861570506,0.21300425287501656,0.11472057988309955,0.7722802606488922,0.4629385940973468,2.141505741843526,1.2837122841226665
IRAS 20351+2521,0.19779968319888747,0.019239343658509,11469.982932939092,8866.162439551657,141.62617435076163,12.211777709759673,   nan,   nan,0.05541314903846723,0.01583450338922638,0.119814775711509,0.034237496063727876,0.1578326923708584,0.04510125025636356,0.3412671715016664,0.09751830165839481,0.7979420887755302,0.2408621156193837,1.7253170782812755,0.5207940869829019
IRAS 20351+2521,0.2454563318514775,0.0009600764240523459,8171.876499493944,6316.764426251119,   nan,   nan,171.63481100653865,34.07001747662473,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 20351+2521,0.21561593349791802,0.0013764937368297772,5906.244030866018,4565.457007609826,   nan,   nan,194.6539418639061,47.26521984662479,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 20351+2521,0.4321672202635599,0.02940479660238608,2425.919761002227,1875.2074038221306,312.40428804024214,27.193141813568264,399.2058993720467,63.2092919894863,0.05705831034127259,0.012173588575469503,0.5851382166816946,0.12484126969519378,0.16251858808896433,0.034673904912851376,1.6666430576584532,0.3555840817007269,0.3760548705888691,0.08421378267032975,3.856477260450342,0.863620081229302
IRAS 20351+2521,0.7439807975698349,0.05705705633363323,2747.362197871035,2123.6788118616887,326.92224957389004,22.953132234870726,398.32062902407813,51.94612065655573,0.10974137916754123,0.019548124447227543,1.4025484146338805,0.2498345761690055,0.3125752215684469,0.055678718243655764,3.9948639682699327,0.711601208166551,0.420138829643794,0.08148044827503229,5.369579404897139,1.0413599174595185
IRAS 20351+2521,0.3509162322170705,0.03188922069195821,3305.7531506151136,2555.308199015011,357.1362878778969,21.421399383936816,757.0519593233322,167.7808051883282,0.15487363592230455,0.023115001803665537,1.0342192792636862,0.15435797295776468,0.4411249560625505,0.06583821768182072,2.9457559474687356,0.4396561986383376,1.257066261299872,0.21965912728114406,8.39447046623521,1.4668455541029741
IRAS 20351+2521,0.24151570100936887,0.022266053648356446,4186.806510608175,3236.352124743822,328.37948723292055,13.53558077105135,760.8899258514537,152.13962069670617,0.1283959838247869,0.013164955601023456,0.97170378666497,0.09963268965053963,0.3657089367471878,0.03749760523463331,2.7676937242787796,0.2837827470295632,1.5142242728682935,0.2087915454091934,11.459684454102696,1.5801392633480293
IRAS 20351+2521,0.2346327004727036,0.06951491787069662,16043.62851455832,12401.536804031675,112.57549827854945,28.852067732568266,118.1713525121852,59.51514408892284,0.03932175569680959,0.03600081141736875,0.10635743896263837,0.09737495274756813,0.11199974515197245,0.10254073432272169,0.3029367801041105,0.27735205864162005,0.4773407326699636,0.45933923630225787,1.291110657183751,1.2424202307967178
IRAS 20351+2521,0.43915299467053487,0.045416429776367936,2936.843188063747,2270.145264360151,324.24202148672043,23.28541614125662,   nan,   nan,0.08591060082423699,0.01739222349631677,0.9304397686085133,0.1883634411847247,0.24469826506114184,0.04953808813200252,2.650161853578395,0.5365136178380107,0.5572050470581932,0.12667019070462637,6.034712015493875,1.3718793932070672
IRAS 20351+2521,0.65212624780147,0.08777915746857748,3236.569815853824,2501.8304830092397,354.0003511160115,28.3329928764627,   nan,   nan,0.16545627620048997,0.03843259761278083,1.6374614784805073,0.38035364722347204,0.4712673795934493,0.10946716548846783,4.663964389079117,1.083357312046686,0.7226627990856757,0.19400978645583228,7.151934774597496,1.920045338048735
IRAS 20351+2521,0.19935927387930585,0.02915817963504492,8813.222747597016,6812.517781885208,174.5682649443194,18.637118033769188,   nan,   nan,0.04458727254597328,0.013332645648776108,0.21382487378868567,0.06393867824454501,0.12699746167681214,0.03797523504235684,0.6090351498071217,0.1821158679678189,0.6370281111361676,0.21205184477156433,3.054962721101391,1.0169260498763697
IRAS 20351+2521,0.055848249610427676,0.004726740844499469,4488.558070626793,3469.602670369246,73.83724793022577,31.78881873379342,   nan,   nan,0.022181144260522787,0.009932432806062924,0.03495033225911333,0.015650311933232738,0.06317832101681191,0.028290444394078677,0.09954866553212056,0.04457661966027518,1.131249796681463,0.5155279790297144,1.7824849700129795,0.812305891180975
IRAS 20351+2521,0.11232800549321681,0.013648403060988771,4739.6106548187,3663.663377046683,202.4179922960871,8.85419148528675,   nan,   nan,0.08584336815812289,0.006825736117655238,0.4764661340352399,0.03788565348383476,0.24450676696200488,0.019441672735737672,1.357113502178189,0.10790931025111133,2.1767213428958283,0.31608131539994044,12.081702120671425,1.75438179583046
IRAS 20351+2521,0.16172814060762292,0.0030728759996705092,5650.862443577318,4368.050123774474,   nan,   nan,266.3755878611911,20.78374083910625,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 20351+2521,0.06692323136074581,0.011155328853264252,15721.716418520411,12152.701777909328,   nan,   nan,204.5469566806542,48.44958536948438,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 20351+2521,0.11598980719375725,0.007403468218014266,15041.099735861233,11626.593550081921,   nan,   nan,186.7274051475281,39.600314367034045,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 20351+2521,0.04051173621270916,0.0056243247312972675,656.863665977994,507.7478962893196,108.47641916473728,13.965973793149567,203.1663077638145,28.858357969834177,0.02657882278477959,0.0051552687931296,0.051656085685212176,0.010019292752901787,0.07570418272488988,0.014683698140855874,0.1471314881487254,0.028537846671456025,1.8686975627852824,0.4457358433254473,3.631823809678341,0.8662900197737465
IRAS 20351+2521,0.06834838497308789,0.03238254840464488,625.1538948575885,483.2366166042627,124.8436320472988,25.226449227719318,168.70741868194293,25.152171642731652,0.05344875608839071,0.029943663788612202,0.09167393112780328,0.05135860163577444,0.15223753249337735,0.08528822413473813,0.26111389843730964,0.1462841674446169,2.227375709803834,1.634251523280462,3.8203375038067544,2.80302616103842
IRAS 20351+2521,0.10519456486837725,0.005590557731167853,835.975580562447,646.1993166840693,246.17064118713728,174.92464643134232,261.03679887930184,34.3022091689525,0.00794805345776446,0.012314639493644359,0.01193591337388956,0.018493392251058283,0.022638357467749046,0.03507565876664274,0.03399693712404898,0.0526745355696832,0.21520463054412434,0.33363212701487494,0.323181498650496,0.5010288604571284
IRAS 20351+2521,0.0705820326930754,0.02507739767756676,9647.375098821482,7457.307784659426,97.26906033332388,31.212870937064864,   nan,   nan,0.029437841189025635,0.015958720224853996,0.06743341378165821,0.03655672226227934,0.083847494919018,0.04545505576904584,0.19206988661714328,0.1041241293633011,1.1879438961984445,0.7699889728600968,2.721229175310882,1.7638176889664614
IRAS 20351+2521,0.15450202575905958,0.012448746760129439,674.1072452512743,521.0769610854171,175.74029501681656,23.045343696678238,160.8787569441681,16.732932818832644,0.03656769764745394,0.013469358057703927,0.07479621969505108,0.027550464733878993,0.10415539043800942,0.03836463156567308,0.21304128963031915,0.07847170031787794,0.6741360828526356,0.2541829803170672,1.3788899438933537,0.5199103925500195
IRAS 20351+2521,0.1240642978353376,0.028864292181516885,223.87911023943897,173.05593201114445,89.20516151182514,34.259201282089194,   nan,   nan,0.027125536893087953,0.014305657299073371,0.08727075468618761,0.04602546720799587,0.07726138279687172,0.04074665394092947,0.2485723770687677,0.13109385647839336,0.6227527511534034,0.3589703133734369,2.0035770274433142,1.1549120771880432
IRAS 20351+2521,0.08506998984065842,0.012966329734190195,2980.0555310488107,2303.5478969656588,145.94498419076263,19.325105252440284,142.62381262238068,20.934118239613078,0.029457236014848526,0.008871320879140731,0.08090144968959549,0.024364224784100212,0.0839027369983946,0.025268090399782166,0.2304307523174756,0.06939636642079025,0.9862789117002346,0.33290186085211654,2.7087196407227423,0.9142827634515497
IRAS 20351+2521,0.17880219339607195,0.008899326252773624,2850.6667000648326,2203.5317677875564,221.55811667462825,31.15172840108172,   nan,   nan,0.03815771163780189,0.01172415715605957,0.08293413207448203,0.025481947326195582,0.10868421064329567,0.033393794105355416,0.2362204202773085,0.07257996383771467,0.6078460704480559,0.18919840483860823,1.3211270834583506,0.41121453099985605
IRAS 20351+2521,0.16540157212219606,0.0014911058410082328,2647.320254645694,2046.347427948521,   nan,   nan,200.92609505694858,23.89810050159339,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 20351+2521,0.07974958430028588,0.0007904859248468998,2273.2241988489827,1757.1755389770165,   nan,   nan,212.47515836120658,31.893270546217455,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
IRAS 20351+2521,0.07800703802704345,0.015240829146151524,279.3542154538983,215.93753376174092,99.46801237301754,27.177528701764526,   nan,   nan,0.02707542095954765,0.010838009080056318,0.06361968868919086,0.025466298925286464,0.07711863810795586,0.03086978781620268,0.1812072933563169,0.07253539266120437,0.9886112850640527,0.4403529983973522,2.3229608242976236,1.0347067442920883
IRAS 20351+2521,0.07839206195267653,0.045146587406268576,181.26180759711139,140.11325029880695,108.04247405091026,15.091696884151524,200.86970862247682,142.68696033120304,0.05379679851904189,0.028057502181393978,0.11579148742226242,0.06039058085932436,0.15322885810547782,0.07991588977223621,0.32980768158104995,0.17200985932509355,1.9546476299855273,1.518699302386489,4.2071566095575745,3.2688274397637094
IRAS 20351+2521,0.126677983963647,0.032904813090477186,2368.9663980879586,1831.1831393603672,135.29332670491758,27.136884270471153,   nan,   nan,0.0465990196502607,0.0271008356697025,0.09619392131830116,0.05594400211930182,0.13272749989605398,0.07719102656086223,0.2739881391840486,0.15934471564431152,1.0477550695323903,0.667363774006849,2.1628710105038884,1.3776328096451742
IRAS 20351+2521,0.09235439032254622,0.02186600295375629,1802.1479807617661,1393.0393096989872,   nan,   nan,207.95045719782325,42.09796002655287,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.25021223427544553,0.007705622571167166,3113.044633123579,1823.2989677995888,194.70678939867133,29.795125017523695,   nan,   nan,0.010898833472239952,0.002243720909232277,0.11797294202525574,0.024286852113110796,0.033421854394565007,0.006880489891088335,0.36177032165041495,0.07447692792941607,0.13357402163545942,0.027804594274792295,1.445853847626655,0.3009670527374044
NGC 0695,0.3813908497858891,0.019042779728557318,5856.204132362841,3429.95737350422,204.84604255055748,45.36117597242171,194.1064496051729,36.74026377419557,0.03170587682414119,0.01389634199642183,0.10635355671791166,0.046613610621316706,0.09722776307826954,0.042613874228324744,0.32613885660550596,0.14294312423056135,0.25492945919613097,0.11245549950715268,0.8551302601743032,0.3772184699830962
NGC 0695,0.24377745348796906,0.016507893301266265,5864.57321152697,3434.8592795038544,   nan,   nan,176.77263001747943,40.31112450679277,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.2782096122506734,0.04634182064614074,5444.323723716107,3188.720690117388,105.50207044570764,9.504430448347364,130.27725598227164,20.827284840444133,0.029937070675017864,0.006117544406021858,0.2916843548094167,0.059604762685665724,0.09180362464007932,0.018759776347727533,0.8944656380376276,0.18278118523206505,0.32998006034874916,0.08699447925890426,3.2150781232953696,0.8476089337554913
NGC 0695,0.3843799587853951,0.01635088613830139,7945.34758949625,4653.561675897371,179.76352046698557,22.74820974844402,196.83955020129136,32.82326509306986,0.034803071792216804,0.010070961644107458,0.12056049195582026,0.03488657833224137,0.10672547671140832,0.030883141259101347,0.3697051815818256,0.10698155397222744,0.2776561947939505,0.08120883788455034,0.9618222103724127,0.2813136008503526
NGC 0695,0.25836983918571693,0.009876199517616608,7668.622109256248,4491.483990186465,   nan,   nan,185.77973895061464,32.51582344196893,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.16140466259287248,0.009845688567944533,10933.675507492688,6403.814473288873,   nan,   nan,103.70235928759143,11.954062090824355,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.2224631572538204,0.0045425521593397186,11033.634367358567,6462.360055785562,   nan,   nan,142.99480866718514,10.365971820259407,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.1279604366933547,0.0068298532121577205,10432.227510309225,6110.117527752256,   nan,   nan,158.26082854294384,9.532810429989606,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.10076898167364798,0.011742555652078943,8091.711920368369,4739.286069867624,140.17037122418566,11.620600041099669,137.3298468641471,27.339269742775944,0.03528860848880615,0.0044411633025979716,0.20662586100262745,0.026004402852656195,0.10821440089930053,0.013619064243891855,0.6336292281344622,0.07974388891919308,1.0738860222857605,0.18418943774641283,6.287939181389606,1.0784868769765976
NGC 0695,0.24896575640551694,0.11349441498197187,5070.075335538406,2969.524574713411,   nan,   nan,188.92203776053796,40.57041984821201,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.07154093191316244,0.012988069085635351,7420.904071990895,4346.396453755619,   nan,   nan,122.07603055036255,23.580933777104526,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.25292206948020146,0.06161062547163616,17328.98849327758,10149.525889135008,96.45982564033574,25.591022790713154,193.12541051417006,55.591325310256416,0.026100601367522496,0.011139476292646677,0.20252984093278473,0.08643771573905339,0.08003888679809673,0.03415979844382646,0.6210685640303465,0.2650658675524939,0.3164567131788479,0.15551147560973846,2.455572838332178,1.2067045496374544
NGC 0695,0.15244273552830492,0.029161582081575325,13903.757759952452,8143.380276825107,108.1604091184722,13.481921712463583,   nan,   nan,0.051654090188683686,0.010756947420521096,0.21481721194373976,0.044735614265218195,0.15840002377934365,0.03298675324605716,0.6587484428784942,0.13718414819639058,1.0390788595494116,0.2938257558087215,4.321284583325918,1.2219522099707731
NGC 0695,0.07953804244513359,0.020541989978046498,12076.229839811756,7073.003832567377,109.62669555744151,31.545675812543596,   nan,   nan,0.02732070510366661,0.012153065712991792,0.07590249952347945,0.033763699032986365,0.08378040000861948,0.037268024485533624,0.23275906487778464,0.10353818468523357,1.0533374651056109,0.5418037173235086,2.926386641189277,1.505241399880557
NGC 0695,0.3687210977423208,0.022004121107596208,9028.897901910319,5288.192967926719,116.16584807224808,4.7958447641282875,107.8513224779285,19.460880502164652,0.0746947987531078,0.004894012219934502,0.5475773152874367,0.035877331716676494,0.22905558602361425,0.015007749612514826,1.679175055561451,0.11001975209130631,0.6212163812326486,0.05505468640764458,4.554052007989343,0.403598347948363
NGC 0695,0.2458071539855774,0.05224310647443769,11915.331610484172,6978.766354941596,121.2825903118873,17.767803734357425,106.93480513918855,13.998720844148197,0.06184572003778845,0.017337974839997564,0.2953079018447641,0.082787312834398,0.189653200527816,0.05316782498557955,0.9055774383707277,0.2538717122631558,0.7715528106189449,0.27143289047605806,3.684097161890829,1.2960683023686674
NGC 0695,0.34456054674620945,0.024299974521293774,19748.41551370568,11566.574894961035,   nan,   nan,180.18392630546077,14.780109952846987,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.5306417588373752,0.049073600504479675,30038.940028821464,17593.697011338303,   nan,   nan,152.70648818297676,11.750750898586672,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.3364390289686121,0.003926720572348108,17838.470940578467,10447.927874994977,   nan,   nan,249.71263842097068,60.30903619467844,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.25576802361367806,0.030040577362878552,14411.197561809919,8440.585773299157,   nan,   nan,171.253721684727,19.094986766993255,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.12778391196613367,0.01345552164183469,4967.607763721164,2909.5099006098867,   nan,   nan,129.7544761853625,9.638636309101035,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.35376038673095345,0.2152417402878519,22598.388738773618,13235.79452357046,166.3812626158571,39.19255399270998,   nan,   nan,0.04483927743855158,0.025235324186294275,0.780765025840188,0.43941070565641177,0.137502036848791,0.07738546815144907,2.394257612657745,1.347476375455012,0.3886869248403606,0.32215012307046875,6.768020678580549,5.609446974434991
NGC 0695,0.3457125494201945,0.008851262178913554,16800.55625118342,9840.024428955183,   nan,   nan,162.82597038356397,20.526996938609397,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.19707655527651907,0.021405846312892274,5568.044934194277,3261.183787811327,117.5922533321135,7.27885171959136,143.19842079851446,9.83085336748559,0.03145597369900411,0.003072707607783069,0.36142830092748596,0.0353053286652244,0.09646142181043095,0.009422621836178187,1.1083391702828571,0.10826567421246065,0.489461679879098,0.0715008907403536,5.6239016798712615,0.821543332352989
NGC 0695,0.11697095752500061,0.012351311334821912,16610.191888965463,9728.529380504115,168.76972799484895,17.35511285353416,   nan,   nan,0.027153872276689063,0.0045963723370350765,0.18747739107196856,0.03173454914135636,0.0832687982426434,0.01409502102980757,0.5749094233469818,0.0973156882689389,0.7118758365711939,0.14202353393320433,4.914975781266939,0.9805673880066192
NGC 0695,0.5220750727967814,0.06639870587232242,33535.98121673087,19641.901322503447,169.36811535506445,16.464012901454183,   nan,   nan,0.037966950405142516,0.006941075782768844,0.8133550456511438,0.1486966677575802,0.11642767929965918,0.021285179257414955,2.494196647382155,0.4559862659989305,0.22300945853620333,0.04966560493166942,4.777467412915585,1.063971952854506
NGC 0695,0.18404566261171423,0.02681879775714415,43429.1957693168,25436.322288744082,150.4056469887071,14.224286075245226,   nan,   nan,0.05154878164909531,0.007845408314149978,0.4025732891126188,0.061269184807479775,0.15807708952352703,0.024058363219264852,1.2345124720120912,0.18788522448067366,0.8589014665182643,0.1809751627436938,6.707642301881209,1.4133363424448444
NGC 0695,0.1496315472373913,0.01698764487945087,7952.873054751048,4657.96919741672,124.7829579263398,14.851985141140295,   nan,   nan,0.014484696109627531,0.0024508493654793423,0.21053507422008544,0.035623098279602854,0.044418093510515774,0.007515660354357895,0.6456170390578948,0.1092401316908527,0.2968497909070352,0.06048642803756753,4.314712044202949,0.879170299453704
NGC 0695,0.2605230291456233,0.017456111519008097,5777.979395550605,3384.141451278348,144.52888569675852,8.210319742934752,   nan,   nan,0.026305138613536793,0.0020601194303196467,0.5307288709880529,0.04156468724294971,0.08066611117692286,0.006317466159193147,1.6275084020995725,0.12746033128479334,0.30963140357098073,0.03191304406775931,6.247080756879469,0.6438732027497431
NGC 0695,0.24724141340472788,0.004028809370243171,7984.20345367318,4676.319150716408,114.81562734127382,35.43694821206683,   nan,   nan,0.010721658299259237,0.0033677794840644326,0.09297746290380625,0.02920514563212993,0.032878537272711936,0.010327475489564635,0.2851203511882291,0.08955913744120218,0.13298151316944062,0.04182698486488817,1.1532062823208924,0.3627206561807603
NGC 0695,0.1035582946697104,0.003862726597076121,10025.345413485396,5871.808419528869,98.39381552501682,78.5709691802021,   nan,   nan,0.006548684403419661,0.005352383075858434,0.025367902594502962,0.0207337419476102,0.020081890154989977,0.016413368300461736,0.0777920269144855,0.06358112601614914,0.19391870268856115,0.15865896331858473,0.7511906908335636,0.6146036179585841
NGC 0695,0.25406680585080754,0.026746458236550072,24071.547851448242,14098.617804294003,   nan,   nan,231.1039302764184,38.4552065886098,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.46026529922686926,0.06896847824145762,18714.524420062622,10961.028903059763,199.5117927706198,26.633312013162694,218.20133574780107,31.252413290435662,0.1016326576652677,0.05210979380712471,0.30494003955358295,0.15635095007560829,0.3116619677576503,0.15979746324122784,0.9351149026170166,0.47945853115277653,0.6771354874703015,0.361708497903227,2.0316867341243756,1.0852752077068946
NGC 0695,0.24386035975416856,0.007256026677198909,13130.578235456494,7690.532480644502,   nan,   nan,312.8178814127559,56.652037432003084,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.05019805616327163,0.00404362709865682,9447.133915346962,5533.152090147393,140.17037429239855,9.293115779844998,   nan,   nan,0.01922036421166443,0.0017678293083652947,0.09920225223879368,0.009124314556805131,0.05894027243639804,0.005421142903882386,0.30420899983312244,0.027980197453652506,1.1741544781075173,0.14355741047688236,6.060174896885804,0.74094425516833
NGC 0695,0.43894617749401627,0.01356065111144672,17781.73958167405,10414.700501302037,267.2495889599721,23.262914535301892,   nan,   nan,0.05672264793110567,0.01232341956534927,0.19339247038396615,0.04201596082424887,0.17394302655015828,0.037790423663716016,0.5930483296805288,0.1288441858013992,0.39627415721721254,0.08695959017376236,1.3510730018570747,0.29648351374052917
NGC 0695,0.21217224122529202,0.05294284960576686,13183.79028927651,7721.697945412181,164.28541005640358,12.408158972478029,204.94855328216784,62.99214769615915,0.11374176757420403,0.024273442072342933,0.4755035697599093,0.10147642859716839,0.34879519942460574,0.07443580532385372,1.4581570691111194,0.31118288298408137,1.643924753824147,0.5397663386033825,6.872515748008697,2.25652217576715
NGC 0695,0.28743618455125447,0.042078815029639755,11155.789393190278,6533.905187086715,139.1534086003308,33.931113674726845,   nan,   nan,0.03138505993294428,0.016732686010078025,0.13358174302824954,0.0712180052402705,0.09624396096291375,0.0513116744909643,0.4096355427976634,0.21839381319792717,0.33483592580095606,0.1851225490990957,1.4251356120565914,0.787922433008719
NGC 0695,2.3258711680189714,0.32132344291907117,28133.57162526284,16477.731114392078,222.58509504595128,31.019382654723145,   nan,   nan,0.0413332940707744,0.01221585418599376,3.046481186281131,0.900372708941616,0.12675075177538642,0.03746056868833055,9.342197115224254,2.7610409550465542,0.05449603293519676,0.017778813381815608,4.016644276639511,1.3103920628576624
NGC 0695,0.3019724829530395,0.02202318413008148,14020.507755490664,8211.760755375213,268.3252731035369,43.18815259952822,251.61344219266522,26.102384111193615,0.04880422899401737,0.022227061959162357,0.15249909864933742,0.06945313929271882,0.14966077235987196,0.06816047151378513,0.4676466232227928,0.212981757598102,0.49561062947297113,0.22859325898949995,1.5486398583394028,0.7142878121788709
NGC 0695,0.28366015048829596,0.017889535783848918,12438.85238336374,7285.390813220679,158.23099728679048,5.488090458431397,178.12305556400995,8.391130163021753,0.17461880825659357,0.008947969682632353,0.8219072863430023,0.04211689195201063,0.5354778930212327,0.027439426487397972,2.520422549803602,0.12915369649027472,1.8877445143403284,0.15339887280548223,8.885359982588026,0.7220278991388005
NGC 0695,0.24773838888743324,0.044152133814216045,15629.01526446776,9153.85725533874,263.44701200123507,93.9479792328475,   nan,   nan,0.018608498316599248,0.01661729978660736,0.15926135518454482,0.1422196266725186,0.057063953020567396,0.050957836479786515,0.48838344371592657,0.4361240739025085,0.23033956617234633,0.20974856621713028,1.9713676427347602,1.7951389916271454
NGC 0695,0.22864601523143455,0.012124411789776648,15068.45058669824,8825.536620660872,   nan,   nan,238.1252069609479,24.18719162535536,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.26726588376251215,0.01194945872949026,13532.418766803083,7925.889097121355,   nan,   nan,217.25299990000198,17.21266292498584,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.3617749285086818,0.018305362685059723,12397.03515271335,7260.89855214148,216.60145000339398,44.54198122377869,   nan,   nan,0.04477881989564417,0.017916329346715793,0.12129284053980546,0.04853014178520647,0.13731664056750537,0.054941379940906754,0.3719509675920773,0.14882026930900663,0.37956372801607796,0.1530757624473412,1.0281280936889226,0.4146378597806816
NGC 0695,0.31908903793181836,0.014245480938685183,11115.784792426157,6510.475211223139,116.40435498749473,8.083696646094431,211.64758763524046,19.14568058073775,0.08434872469532462,0.008317617203444101,0.26561464588834666,0.02619222704442482,0.2586598650502184,0.025506416974926453,0.8145214845749705,0.08031986182538134,0.8106197151952544,0.08774565739732638,2.55264640193943,0.2763116075793247
NGC 0695,0.16917586428844705,0.014608582481818809,4434.062872624816,2597.014503277994,184.0222681446486,56.22222666202188,   nan,   nan,0.012309743872188235,0.008676274447295265,0.04681897496027394,0.032999409273994196,0.03774848642091502,0.026606258550823655,0.14357288493402995,0.10119444935747067,0.22313163038761466,0.1584457120974444,0.8486605671435277,0.6026336456937443
NGC 0695,0.3614688580484145,0.035493027048905605,13252.10960394665,7761.712497658818,235.06166925874322,41.93930221755718,   nan,   nan,0.029415870513699507,0.013584065256581577,0.2118204883795016,0.09781737839402303,0.09020533653462524,0.04165626094279893,0.6495588301662867,0.29996221029251174,0.24955216618562281,0.11781795282721731,1.7969980420257554,0.8483942807713838
NGC 0695,0.20192780132311314,0.04515537942239023,14452.600362097854,8464.835282717379,180.79826612792485,16.139619488961305,   nan,   nan,0.056936187771267695,0.014681756645699387,0.37004841285182,0.09542192684982345,0.17459785786430873,0.0450223901593529,1.1347732034602385,0.2926164303130861,0.8646548752587435,0.2951248939690439,5.619697713859819,1.9181210207652575
NGC 0695,0.22245488813898465,0.02180884252490525,14652.802415929418,8582.093216128256,190.37740450396961,34.66828441323643,   nan,   nan,0.019331770281328424,0.007006496419783772,0.14965725321613785,0.05424092018444409,0.05928190509355025,0.02148579513160752,0.4589319525635727,0.16633267599226242,0.26648955925172696,0.10005605795034857,2.0630337971123507,0.7745858026746065
NGC 0695,0.2530180236263233,0.012537490954214548,12501.82433927949,7322.273276963473,   nan,   nan,274.44003175860433,32.34422300623526,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.16769551490320614,0.027155999106527877,9587.665373577282,5615.460691944977,162.41517515555523,14.868699886754381,213.60679441811504,18.908747443408764,0.12828509449765713,0.01890998364547262,0.39473468114783755,0.05818623273448796,0.39339308745420504,0.0579884738685433,1.2104749624270261,0.17843118744529743,2.345877214911034,0.5136983085479446,7.2182906211040425,1.5806554832023736
NGC 0695,0.13841792147386342,0.01680203277593968,7982.462577911153,4675.299297701688,195.58954197207987,21.63946331500762,   nan,   nan,0.06455226264740405,0.014750452210490221,0.17381720305475712,0.03971793151581148,0.197952957858879,0.04523304877431748,0.5330197278968695,0.12179715630630111,1.4301107526474253,0.37003328642080746,3.850799970273475,0.996373298859279
NGC 0695,0.29758510400793764,0.010912845287440373,11447.58994551439,6704.812224369181,268.3226186175528,36.47715448924011,334.3744651670163,48.99882647902333,0.02691202923782421,0.007521985177114428,0.13253423614453963,0.037043678532359146,0.08252717365943751,0.02306656891197794,0.4064233070447428,0.11359641683681312,0.27732293232404615,0.07817681508975975,1.365738074826158,0.3849990047414167
NGC 0695,0.10046263016538394,0.00304544104264458,12005.44674334282,7031.5465854900485,221.1872197577058,14.23230507194639,   nan,   nan,0.03444137649101864,0.003430556127307716,0.12093409107607002,0.012045720276295817,0.10561631877054854,0.010519983415775324,0.37085084321898415,0.03693884397604957,1.0512995588178458,0.10945758625827157,3.691430759960005,0.38433869531830367
NGC 0695,0.05598420037919212,0.006491690356182744,11620.91840331844,6806.3292914382055,179.52991717513316,49.65850392347274,   nan,   nan,0.02083367181084948,0.009083822783629307,0.04413603086442203,0.019244033715478583,0.06388756627393992,0.027856027270604284,0.1353454937046187,0.05901285623282755,1.1411713633706786,0.5148644065051634,2.4175658987338706,1.090737703023155
NGC 0695,0.28529194110933,0.005143755473479215,10090.62154856845,5910.0408193375915,   nan,   nan,217.27958325539308,25.406700142311568,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan,   nan
NGC 0695,0.0961585692586156,0.016918156792122475,8088.399159865899,4737.346030170536,185.85654698322836,11.018825211449835,   nan,   nan,0.07952583571079008,0.010361553302979956,0.2901911701183181,0.03780948983887395,0.24387021863412933,0.03177425608674314,0.8898867075073831,0.11594481807124257,2.5361256985661638,0.5552370236390722,9.254367180880774,2.026069643188587
NGC 0695,0.1836180080593079,0.013321586189294337,6664.97705548016,3903.6527020655544,249.4447364458885,56.67315667228338,   nan,   nan,0.014517117969378506,0.008214714294058786,0.07112899937941673,0.04024933937691269,0.04451751687344339,0.02519085971248979,0.2181208719763465,0.12342674686781298,0.24244635558329553,0.13831466549036453,1.1879056650363744,0.6776953784201807
NGC 0695,0.17177047031990242,0.02771854386258764,4249.93541912208,2489.1718311895133,154.49724109949753,28.35201292780716,   nan,   nan,0.010858353468962667,0.0056770927750597,0.0961570763702097,0.05027397985270526,0.03329772030453868,0.017409107919279614,0.2948708055442671,0.15416784179262086,0.19385008518941335,0.10606864637136285,1.7166559828072,0.9392999554462166
NGC 0695,0.19921486984538336,0.03745399407550714,6183.271501453108,3621.519764769141,172.70009091596836,54.710855529377916,   nan,   nan,0.01119849387777179,0.010155815030608813,0.08223681434823903,0.07457983942689014,0.03434077901773782,0.031143348696508057,0.25218357928124574,0.22870305711564165,0.17238060112877482,0.1596544590901758,1.2658873279739258,1.1724321373366449
NGC 0695,0.2534207084205313,0.02805974733341934,6454.996993371977,3780.6683951235477,199.75507497322602,55.470008290992496,302.068624412832,58.83705130718322,0.01428082915944769,0.009385272254873376,0.10127196608633303,0.06655530732105601,0.043792924629632385,0.028780438159246594,0.31055588778466925,0.20409540123129308,0.1728072062562525,0.1151683835032922,1.225455842658788,0.8167122859702556
NGC 0695,0.089407979093421,0.009179096783344456,6571.294334388087,3848.78342571917,111.70810234783697,25.160230096786517,   nan,   nan,0.01868441989229107,0.004991572873297837,0.08643396892961175,0.023090974037600426,0.057296770583533295,0.015306924561802118,0.2650543777614147,0.07080970399988613,0.6408462775303845,0.18340987609091192,2.9645494781227915,0.8484525408234098
NGC 0695,0.09650189872978682,0.0035805485806748244,6612.378600012324,3872.8461841136505,969.0078327577475,807.6032656642483,   nan,   nan,0.023266825433037097,0.03107363348502555,0.08260578689586107,0.1103228265124372,0.07134896168726482,0.09528895514293612,0.25331505328657167,0.33831083422708097,0.7393529311485127,0.9878118710552879,2.624974810038448,3.507095419976403
NGC 0695,0.06177513869194492,0.010691008884857618,4386.335315114404,2569.0605640414287,125.65686031594177,16.191973271841693,213.6418253866169,35.43890323217509,0.029569732182393917,0.0063538224858482725,0.08959501832905437,0.01925180920029038,0.09067716155159676,0.019484335687100836,0.27474790441555536,0.059036700171895794,1.4678584859805501,0.4049867868869494,4.447548159877798,1.2270925678442688
NGC 0695,0.11925265804563263,0.00676641929286904,4483.130958119931,2625.75343823126,196.24448722267098,45.53850599672778,   nan,   nan,0.010123624164185425,0.005571365273282623,0.028935971349743565,0.015924422253543218,0.03104463368694509,0.017084888893555906,0.08873370014136704,0.04883309055332399,0.26032655536336724,0.14402575781850807,0.7440815290457731,0.4116633662285691
NGC 0695,0.05975484917942107,0.014732350428439008,5182.108000357057,3035.141779529149,122.12253015946088,27.503838777876037,   nan,   nan,0.016836217332605444,0.006062411683962394,0.07390241977521192,0.026610899839756643,0.051629158815832785,0.018590708913699776,0.2266257136072677,0.08160374429226977,0.8640162183458965,0.37705565905265337,3.7925911740952927,1.6550823170929068
NGC 0695,0.08776031368751885,0.019584733532946225,3710.8057771219765,2173.405453905474,115.09040260099769,24.718293530586205,   nan,   nan,0.028193799699883084,0.00977035964147293,0.09340716072648515,0.032369583493579636,0.08645779117545886,0.029961329178170355,0.2864380424897629,0.09926305499489285,0.9851581830404824,0.4060633369672634,3.2638675781134965,1.3453037116310138
NGC 0695,0.10191380792516655,0.0055384426446529866,3099.0173724332176,1815.0831562492206,207.21043526617365,59.62394040386025,   nan,   nan,0.008023402632157312,0.00553335423921588,0.01979348683796382,0.0136506142499622,0.024604192293050886,0.016968326029355683,0.06069778355125244,0.04186033698199498,0.24142157764448657,0.16701295332642802,0.5955795861913207,0.4120158048889131
NGC 0695,0.07345001565728093,0.02161103366379746,4246.754096080843,2487.3085148324303,108.46957742676138,42.29306100063638,   nan,   nan,0.013619692454719374,0.007951341858117588,0.061375914984561165,0.03583200454191629,0.0417655136469237,0.024383214084360054,0.1882125182637199,0.10988075389128692,0.5686249794935692,0.3717462052285985,2.5624571564684593,1.6752407268959735

